Effects of resource competition on evolution and adaptive radiation

The entanglement of population dynamics, evolution, and adaptive radiation for species competing for resources is studied. For resource harvesting, we modify the model used in Ref. Phys. Rev. Lett. 118 048103 and introduce new resource contest principles. We realistically implement the effects of beneficial and deleterious mutations on the coefficients in the equations governing the population dynamics and consider the emergence of reproductive isolation. The proposed model is shown to be in agreement with the competitive exclusion principle and no vacant niche principle. We establish a mechanism that contributes to preventing the accumulation of irreversible deleterious mutations: competition between recently diverged species/subpopulations. The proposed model is applicable for descriptions of more complex systems. In case of many constants in time resources, one observes very rapid specialization, a feature not reproducible by the common model.

==> anc/Adaptive_Radiation_Fig_9_10.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    220167,       4347]
NotebookOptionsPosition[    214821,       4272]
NotebookOutlinePosition[    215392,       4291]
CellTagsIndexPosition[    215349,       4288]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6958285104345703`*^9, 3.6958285259970703`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"0cfc3fe3-5801-453e-8b6a-642bf96f7b8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpecieIndex", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PopulationSize", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HarvestingEff", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Genome", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NGenes", "=", 
   RowBox[{"10", "*", "10000"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.696253410539476*^9, 3.6962534290403676`*^9}, {
   3.69625356970097*^9, 3.6962535711697907`*^9}, {3.6962638799541016`*^9, 
   3.6962638964248047`*^9}, {3.6962675160507812`*^9, 
   3.6962675171572266`*^9}, {3.696331343157009*^9, 3.69633134354095*^9}, {
   3.706343450800028*^9, 3.7063434544251947`*^9}, {3.7063435492482157`*^9, 
   3.706343551857703*^9}, {3.7063437225114975`*^9, 3.706343722745881*^9}, {
   3.7063438842320824`*^9, 3.7063438881854057`*^9}, 3.7063464242787523`*^9, 
   3.7063477335961742`*^9, {3.7065204008135843`*^9, 3.706520400922964*^9}, {
   3.706524736251482*^9, 3.706524737251528*^9}, {3.706525005284028*^9, 
   3.706525005815319*^9}, {3.7069536063428555`*^9, 3.7069536068894043`*^9}, {
   3.706954469738435*^9, 3.706954469806087*^9}, {3.7070404358812532`*^9, 
   3.707040437336218*^9}, {3.70714287120061*^9, 3.7071428723100224`*^9}, 
   3.7071429705288324`*^9, {3.707582580540783*^9, 3.7075825848175898`*^9}, {
   3.707653109760655*^9, 3.707653110134904*^9}, {3.707653237881462*^9, 
   3.7076532379495077`*^9}, {3.7087627959021854`*^9, 3.70876280490864*^9}, {
   3.7087703690291386`*^9, 3.708770369997935*^9}, {3.720530273641549*^9, 
   3.7205302803237505`*^9}, {3.7205310226606693`*^9, 3.7205310228119683`*^9}, 
   3.7205312652258825`*^9, 3.7205349626528716`*^9, 3.7524926904579916`*^9, {
   3.752575867690138*^9, 3.752575868158849*^9}, {3.7527497341694264`*^9, 
   3.752749744032522*^9}, 3.7527498492064724`*^9, {3.752839251058346*^9, 
   3.7528392560145063`*^9}, {3.7528393838944798`*^9, 3.7528394473053904`*^9}, 
   3.752989284730199*^9, 3.7529904476945925`*^9, {3.752993095293824*^9, 
   3.752993119988682*^9}, {3.752997173340057*^9, 3.752997223349137*^9}, {
   3.7563633871178427`*^9, 3.7563633926671996`*^9}, 3.7563634377445793`*^9, {
   3.7563635567575436`*^9, 3.756363557454979*^9}, {3.7568888875807486`*^9, 
   3.756888908214375*^9}, {3.7568890935780315`*^9, 3.756889097361588*^9}, {
   3.7568928043947763`*^9, 3.756892807070242*^9}, {3.756905883616641*^9, 
   3.7569059062703505`*^9}, 3.757055061120223*^9, 3.7570758677469873`*^9, {
   3.75740639200915*^9, 3.757406392165389*^9}, {3.75768686848578*^9, 
   3.75768687067753*^9}, 3.890516802761342*^9, {3.8905170221345673`*^9, 
   3.8905170267383733`*^9}, {3.890517568762143*^9, 3.890517570762319*^9}, {
   3.890521791823887*^9, 3.8905217922809877`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"cd25a318-d3ef-40a0-97cd-166a6ccf4aeb"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "=", "\[IndentingNewLine]",
      "\[IndentingNewLine]", "\t", 
     RowBox[{
      RowBox[{
       RowBox[{"Functions", " ", "for", " ", "STEP"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "===", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "==="}], "="}]}], "*)"}],
   Background->RGBColor[1, 0.925, 0.925]], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Nchoice", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"X1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Range", "[", "Nchoice", "]"}], "/", "Nchoice"}], "*", 
      "0.5"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"W1", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "X1"}], "*", "20"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M1", "=", 
     RowBox[{"Mean", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"RandomChoice", "[", 
         RowBox[{"W1", "\[Rule]", "X1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i1", ",", "1", ",", "10000"}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BenFrac", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MutationRateNonCoding", "=", 
     RowBox[{"2", "*", "0.005"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BeneficialPart", "=", "0.01"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MutateSpecies", "=", 
     RowBox[{"Function", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"ResOrd", "=", 
           RowBox[{"RandomSample", "[", 
            RowBox[{"Range", "[", "NRes", "]"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"j2", "=", 
              RowBox[{"ResOrd", "[", 
               RowBox[{"[", "j20", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"total1", "=", 
              RowBox[{"Total", "[", 
               RowBox[{"Species", "[", 
                RowBox[{"[", 
                 RowBox[{"j1", ",", "HarvestingEff"}], "]"}], "]"}], "]"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"clip1", "=", 
              RowBox[{"1", "-", "total1", "+", 
               RowBox[{"Species", "[", 
                RowBox[{"[", 
                 RowBox[{"j1", ",", "HarvestingEff", ",", "j2"}], "]"}], 
                "]"}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"j1", ",", "HarvestingEff", ",", "j2"}], "]"}], "]"}],
               "=", 
              RowBox[{
               RowBox[{"Species", "[", 
                RowBox[{"[", 
                 RowBox[{"j1", ",", "HarvestingEff", ",", "j2"}], "]"}], 
                "]"}], "+", 
               RowBox[{"1", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "M1"}], "*", "BenFrac", "*", "2", "*", 
                   RowBox[{"RandomReal", "[", "]"}]}], "+", 
                  RowBox[{"DecayLevel", "*", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"RandomReal", "[", "]"}], "\[LessEqual]", 
                    "BenFrac"}], ",", 
                    RowBox[{"RandomChoice", "[", 
                    RowBox[{"W1", "\[Rule]", "X1"}], "]"}], ",", "0"}], 
                    "]"}]}]}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"j1", ",", "HarvestingEff", ",", "j2"}], "]"}], "]"}],
               "=", 
              RowBox[{"Clip", "[", 
               RowBox[{
                RowBox[{"Species", "[", 
                 RowBox[{"[", 
                  RowBox[{"j1", ",", "HarvestingEff", ",", "j2"}], "]"}], 
                 "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0.0001", ",", "clip1"}], "}"}]}], "]"}]}], ";"}], 
            "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{"j20", ",", "1", ",", "NRes"}], "}"}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"RandomReal", "[", "1.0", "]"}], "<", 
             "MutationRateNonCoding"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"GeneToMutate", "=", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"1", ",", "NGenes"}], "}"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"j1", ",", "Genome", ",", "GeneToMutate"}], "]"}], 
               "]"}], "=", 
              RowBox[{"RandomInteger", "[", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}], "]"}]}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PopulationCutoff", "=", "0.001"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TestExtinction", "=", 
     RowBox[{"Function", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j1", "=", "1"}], ",", 
         RowBox[{"j1", "\[LessEqual]", "NS"}], ",", 
         RowBox[{"j1", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Species", "[", 
              RowBox[{"[", 
               RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], 
             "\[LessEqual]", "PopulationCutoff"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "=", 
              "0"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Species", "=", 
              RowBox[{"Delete", "[", 
               RowBox[{"Species", ",", "j1"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"NS", "-=", "1"}], ";"}]}], "\[IndentingNewLine]", "]"}],
           ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NewSpecies", "=", 
     RowBox[{"Function", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NSold", "=", "NS"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"random1", "=", 
           RowBox[{"RandomReal", "[", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1.0"}], "}"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Condition1", "=", 
           RowBox[{"random1", "<", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], ")"}], 
             "^", 
             RowBox[{"(", "1.0", ")"}]}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{"Condition1", ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"newsp", "=", 
              RowBox[{"Species", "[", 
               RowBox[{"[", "j1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Species", ",", "newsp"}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"NS", "+=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"SpeciesExisted", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"tmp1", "=", 
              RowBox[{"RandomReal", "[", 
               RowBox[{"{", 
                RowBox[{"0.5", ",", "1"}], "}"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "*=", 
              "tmp1"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"NS", ",", "PopulationSize"}], "]"}], "]"}], "*=", 
              RowBox[{"(", 
               RowBox[{"1", "-", "tmp1"}], ")"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"Species", "[", 
               RowBox[{"[", 
                RowBox[{"NS", ",", "SpecieIndex"}], "]"}], "]"}], "=", 
              "SpeciesExisted"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "1", ",", "NSold"}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "=", "\[IndentingNewLine]",
      "              ", 
     RowBox[{
      RowBox[{
       RowBox[{"''", 
        RowBox[{"Harvesting", "''"}]}], "\[IndentingNewLine]", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "===", "===", "===", "==="}], "="}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmpDelta", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FofDelta", "[", "x_", "]"}], ":=", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"x", "\[LessEqual]", "0"}], ",", 
       RowBox[{"Clip", "[", 
        RowBox[{"x", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"x", ">", "0"}], "&&", 
        RowBox[{"x", "<", 
         RowBox[{"2", "*", "tmpDelta"}]}]}], ",", 
       RowBox[{"x", "/", "2"}], ",", 
       RowBox[{"x", "\[GreaterEqual]", 
        RowBox[{"2", "*", "tmpDelta"}]}], ",", "tmpDelta"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HarvestTikhonov", "=", 
     RowBox[{"Function", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"T1", "=", 
        RowBox[{
         RowBox[{"Range", "[", "NRes", "]"}], "*", "0.0"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"D1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", "NS", "]"}], "*", "0.0"}], "-", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"T1", "[", 
            RowBox[{"[", "j21", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"T1", "[", 
             RowBox[{"[", "j21", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Species", "[", 
              RowBox[{"[", 
               RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "*", 
             RowBox[{"Species", "[", 
              RowBox[{"[", 
               RowBox[{"j1", ",", "HarvestingEff", ",", "j21"}], "]"}], 
              "]"}]}]}]}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j21", ",", "1", ",", "NRes"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"h1", "=", 
        RowBox[{"ResAct", "/", "T1"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"D1", "[", 
            RowBox[{"[", "j1", "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"D1", "[", 
             RowBox[{"[", "j1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{"Species", "[", 
              RowBox[{"[", 
               RowBox[{"j1", ",", "HarvestingEff", ",", "j21"}], "]"}], "]"}],
              "*", 
             RowBox[{"h1", "[", 
              RowBox[{"[", "j21", "]"}], "]"}]}]}]}], ";"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "1", ",", "NS"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j21", ",", "1", ",", "NRes"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Species", "[", 
            RowBox[{"[", 
             RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "=", 
           RowBox[{
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"FofDelta", "[", 
               RowBox[{"D1", "[", 
                RowBox[{"[", "j1", "]"}], "]"}], "]"}]}], ")"}]}]}], ";"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"j1", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"T1", ",", "h1", ",", "D1"}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HarvestPresent", "=", 
     RowBox[{"Function", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"NewPopulationSize", "=", "5"}], ";", "\[IndentingNewLine]", 
       RowBox[{"SpeciesTmp1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "SpecieIndex", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "PopulationSize", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "HarvestingEff", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "Genome", "]"}], "]"}], ",", "0"}], "}"}], "&"}], "/@",
          "Species"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j21", "=", "1"}], ",", 
         RowBox[{"j21", "\[LessEqual]", "NRes"}], ",", 
         RowBox[{"j21", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"hmui", "=", 
           RowBox[{
            RowBox[{"Range", "[", "NS", "]"}], "*", "0"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"SpeciesTmp1", "=", 
           RowBox[{"Reverse", "[", 
            RowBox[{"SortBy", "[", 
             RowBox[{"SpeciesTmp1", ",", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"HarvestingEff", ",", "j21"}], "]"}], "]"}], "&"}]}],
              "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Gij", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"HarvestingEff", ",", "j21"}], "]"}], "]"}], "&"}], "/@",
             "SpeciesTmp1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Gij", ",", "0"}], "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"sum2", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{
               RowBox[{"SpeciesTmp1", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"1", ";;", "#"}], ",", "PopulationSize"}], "]"}], 
                "]"}], "*", 
               RowBox[{"Gij", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", "#"}], "]"}], "]"}]}], "]"}], "&"}], "/@", 
            RowBox[{"Range", "[", "NS", "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"hmui", "[", 
               RowBox[{"[", "mu0", "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"hmui", "[", 
                RowBox[{"[", "mu0", "]"}], "]"}], "+", 
               RowBox[{
                RowBox[{"ResAct", "[", 
                 RowBox[{"[", "j21", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Gij", "[", 
                    RowBox[{"[", "mu1", "]"}], "]"}], "-", 
                   RowBox[{"Gij", "[", 
                    RowBox[{"[", 
                    RowBox[{"mu1", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
                 RowBox[{"sum2", "[", 
                  RowBox[{"[", "mu1", "]"}], "]"}]}]}]}]}], ";"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"mu0", ",", "1", ",", "NS"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"mu1", ",", "mu0", ",", "NS"}], "}"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SpeciesTmp1", "[", 
               RowBox[{"[", 
                RowBox[{"mu0", ",", "NewPopulationSize"}], "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"SpeciesTmp1", "[", 
                RowBox[{"[", 
                 RowBox[{"mu0", ",", "NewPopulationSize"}], "]"}], "]"}], "+", 
               RowBox[{
                RowBox[{"hmui", "[", 
                 RowBox[{"[", "mu0", "]"}], "]"}], "*", 
                RowBox[{"Gij", "[", 
                 RowBox[{"[", "mu0", "]"}], "]"}]}]}]}], ";"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"{", 
             RowBox[{"mu0", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Species", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "SpecieIndex", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "PopulationSize", "]"}], "]"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"FofDelta", "[", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "NewPopulationSize", "]"}], "]"}], "-", "1"}], 
                "]"}]}], ")"}]}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "HarvestingEff", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "Genome", "]"}], "]"}]}], "}"}], "&"}], "/@", 
         "SpeciesTmp1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Species", "=", 
        RowBox[{"SortBy", "[", 
         RowBox[{"Species", ",", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "SpecieIndex", "]"}], "]"}], "&"}]}], "]"}]}], ";"}],
       "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "==="}], "=", "\[IndentingNewLine]",
      "\t", 
     RowBox[{
      RowBox[{
      "STEP", "\[IndentingNewLine]", "===", "===", "===", "===", "===", "===",
        "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", 
       "===", "==="}], "="}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Step1", "=", 
     RowBox[{"Function", "[", 
      RowBox[{"feedtype", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"MutateSpecies", "[", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Which", "[", 
         RowBox[{
          RowBox[{"feedtype", "\[Equal]", "1"}], ",", 
          RowBox[{"HarvestPresent", "[", "]"}], ",", 
          RowBox[{"feedtype", "\[Equal]", "2"}], ",", 
          RowBox[{"HarvestTikhonov", "[", "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"--", 
       RowBox[{"-", "Generation"}]}], " ", "of", " ", "random", " ", 
      "resource", " ", "influx", " ", 
      RowBox[{"values", "--"}]}], "-"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RandomRes", "=", 
     RowBox[{"Function", "[", 
      RowBox[{",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ftmp1", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Random", "[", "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", 
            RowBox[{"NRes", "-", "1"}], "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"PrependTo", "[", 
         RowBox[{"ftmp1", ",", "0"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"ftmp1", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"ftmp1", "[", 
             RowBox[{"[", 
              RowBox[{"#", "+", "1"}], "]"}], "]"}], "-", 
            RowBox[{"ftmp1", "[", 
             RowBox[{"[", "#", "]"}], "]"}]}], "&"}], "/@", 
          RowBox[{"Range", "[", 
           RowBox[{"NRes", "-", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"ftmp1", "=", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"ftmp1", ",", 
           RowBox[{"1", "-", 
            RowBox[{"Total", "[", "ftmp1", "]"}]}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "ftmp1"}]}], "\[IndentingNewLine]", "]"}]}], 
    ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6962681834990234`*^9, 3.696268354444336*^9}, {
   3.696268399866211*^9, 3.6962686242158203`*^9}, {3.6962687145771484`*^9, 
   3.696268729428711*^9}, {3.696268774814453*^9, 3.6962687759414062`*^9}, {
   3.696268829977539*^9, 3.6962688472265625`*^9}, 3.6962688862773438`*^9, {
   3.6962689722421875`*^9, 3.6962689817402344`*^9}, {3.6962690706015625`*^9, 
   3.696269093501953*^9}, 3.696269144823242*^9, {3.6962693474091797`*^9, 
   3.6962693785976562`*^9}, {3.696269443553711*^9, 3.696269448274414*^9}, {
   3.6962695807070312`*^9, 3.6962696102333984`*^9}, {3.696328976276246*^9, 
   3.696328992813088*^9}, {3.6963292408924356`*^9, 3.69632938915145*^9}, {
   3.696329431983597*^9, 3.6963294415645695`*^9}, {3.6963295048032074`*^9, 
   3.6963296402696805`*^9}, {3.696329683930644*^9, 3.696329732327503*^9}, {
   3.696330238866414*^9, 3.696330308424237*^9}, 3.696330773612829*^9, {
   3.696330866563072*^9, 3.696330869125857*^9}, {3.696331042566945*^9, 
   3.696331084378661*^9}, {3.696331129474615*^9, 3.6963311783281918`*^9}, {
   3.696331217339944*^9, 3.696331217539996*^9}, {3.696331266898713*^9, 
   3.6963313137941685`*^9}, {3.696331387711093*^9, 3.696331500217366*^9}, {
   3.696331918245617*^9, 3.696331918798088*^9}, {3.696333305039624*^9, 
   3.6963333071397552`*^9}, {3.6963334787477283`*^9, 3.696333497748497*^9}, {
   3.6963337132067213`*^9, 3.6963338438067455`*^9}, {3.6963356663521166`*^9, 
   3.696335676250263*^9}, {3.6963357611959686`*^9, 3.69633579683654*^9}, {
   3.697102886096922*^9, 3.6971029137853985`*^9}, {3.697103037690672*^9, 
   3.6971030534836407`*^9}, {3.6971030955080547`*^9, 3.697103107451414*^9}, {
   3.6971031877092266`*^9, 3.697103193916258*^9}, {3.697103452788328*^9, 
   3.697103471810789*^9}, {3.6975272308318653`*^9, 3.6975272854758425`*^9}, 
   3.6975280801959267`*^9, 3.697528237593972*^9, 3.6975282923980894`*^9, 
   3.697528346742215*^9, 3.697528568854388*^9, 3.697530379475716*^9, 
   3.6975304246031885`*^9, 3.706343496960018*^9, {3.7063436605519104`*^9, 
   3.7063437044451385`*^9}, {3.706343776514221*^9, 3.7063440316902447`*^9}, 
   3.706344559461195*^9, {3.7063446757145557`*^9, 3.706344719931947*^9}, {
   3.706346445960129*^9, 3.706346446837593*^9}, {3.706346499387822*^9, 
   3.7063465626774926`*^9}, {3.7063466040433216`*^9, 
   3.7063466684805145`*^9}, {3.706346714125574*^9, 3.7063467592076716`*^9}, {
   3.706347036854102*^9, 3.706347044291437*^9}, {3.7063470745053487`*^9, 
   3.706347135978183*^9}, 3.7063471909387226`*^9, {3.7063472719512568`*^9, 
   3.7063472907785387`*^9}, {3.7063477018072233`*^9, 
   3.7063477019448595`*^9}, {3.7063478134466705`*^9, 
   3.7063478179943533`*^9}, {3.706347878677408*^9, 3.706347881330408*^9}, {
   3.706347950911933*^9, 3.7063479510299263`*^9}, {3.706348174075264*^9, 
   3.7063481741442904`*^9}, {3.7063484722057276`*^9, 3.706348549711672*^9}, {
   3.706350126984106*^9, 3.7063501330839367`*^9}, {3.7063502812763386`*^9, 
   3.7063502815194993`*^9}, {3.7063503433477373`*^9, 3.7063503692899857`*^9}, 
   3.706517161343627*^9, {3.706518547168491*^9, 3.7065185483242607`*^9}, {
   3.706519399085146*^9, 3.7065194287878056`*^9}, {3.7065202736485004`*^9, 
   3.7065202741797743`*^9}, {3.706520412770335*^9, 3.7065204135828876`*^9}, {
   3.706520465613516*^9, 3.70652046784225*^9}, {3.7068627449157963`*^9, 
   3.706862806277234*^9}, {3.7068628393571377`*^9, 3.7068628394231787`*^9}, {
   3.707040093377061*^9, 3.7070401535673666`*^9}, {3.707046484969613*^9, 
   3.707046517174245*^9}, {3.7070469088249054`*^9, 3.7070469259194565`*^9}, {
   3.7070469897608542`*^9, 3.7070469919484577`*^9}, 3.707047217664749*^9, {
   3.7070545460799227`*^9, 3.7070545548937693`*^9}, 3.707054712549471*^9, 
   3.707054778790174*^9, {3.707055041103304*^9, 3.7070550576544027`*^9}, {
   3.707055144775263*^9, 3.7070552746418905`*^9}, {3.707055351959679*^9, 
   3.707055352272194*^9}, {3.7070554207052984`*^9, 3.7070554230647917`*^9}, {
   3.7070554567245264`*^9, 3.7070554992680902`*^9}, {3.70705557630583*^9, 
   3.7070557314419312`*^9}, {3.7070557792632475`*^9, 3.707055790837001*^9}, 
   3.707055835796936*^9, 3.707055959206938*^9, 3.707056058654972*^9, {
   3.7071246929763327`*^9, 3.7071246979296885`*^9}, {3.7071266192015853`*^9, 
   3.7071266541094685`*^9}, {3.707127751997404*^9, 3.707127755380645*^9}, {
   3.7071279860133553`*^9, 3.7071279867318316`*^9}, 3.7071280984928365`*^9, {
   3.7071281835726414`*^9, 3.7071281897607355`*^9}, {3.707129174401744*^9, 
   3.707129178323799*^9}, {3.7071294938481717`*^9, 3.707129497692101*^9}, 
   3.7071295654452763`*^9, {3.7071321730744214`*^9, 3.7071321731681614`*^9}, {
   3.7072071863402967`*^9, 3.707207200694111*^9}, {3.70720726277164*^9, 
   3.707207352563717*^9}, {3.7072073867023287`*^9, 3.7072073907214336`*^9}, 
   3.707207487512182*^9, {3.7072083658238*^9, 3.7072084613306684`*^9}, {
   3.707208539547425*^9, 3.707208571375628*^9}, {3.707223713368995*^9, 
   3.707223719052269*^9}, {3.7072237541003437`*^9, 3.7072237683919272`*^9}, {
   3.707223916770608*^9, 3.707223917223403*^9}, {3.707223948739711*^9, 
   3.70722395522033*^9}, {3.707229045726865*^9, 3.7072290560567656`*^9}, {
   3.7072290987959585`*^9, 3.7072291065943284`*^9}, {3.707469110748272*^9, 
   3.707469121879653*^9}, {3.7074706023043594`*^9, 3.7074706427809315`*^9}, {
   3.707471053179535*^9, 3.70747106520161*^9}, 3.707474406676793*^9, {
   3.7075507226308684`*^9, 3.7075507536319304`*^9}, 3.7075549850285673`*^9, {
   3.707556811682744*^9, 3.707556823323927*^9}, {3.7075570341045203`*^9, 
   3.707557034635791*^9}, {3.70755709542682*^9, 3.707557095504943*^9}, {
   3.707557443994858*^9, 3.707557444072981*^9}, {3.7075574995444*^9, 
   3.7075574996069074`*^9}, {3.7075773627156396`*^9, 3.707577366428695*^9}, {
   3.707577414432027*^9, 3.7075774463405056`*^9}, {3.707582600221792*^9, 
   3.707582611343896*^9}, {3.7075826418080654`*^9, 3.707582653612238*^9}, {
   3.7075827558367386`*^9, 3.7075827700931225`*^9}, {3.7075868995515566`*^9, 
   3.70758690056723*^9}, {3.7075871184084263`*^9, 3.707587199631077*^9}, {
   3.7075876399878097`*^9, 3.707587687802592*^9}, {3.7075882380371428`*^9, 
   3.7075882469438143`*^9}, {3.7075884070343847`*^9, 
   3.7075884242070804`*^9}, {3.7075885782035832`*^9, 3.707588579828662*^9}, {
   3.707588934278489*^9, 3.707588944341467*^9}, {3.7075891315538054`*^9, 
   3.7075891395854406`*^9}, {3.7075891823687506`*^9, 
   3.7075891824468746`*^9}, {3.707589256662444*^9, 3.7075892594594536`*^9}, {
   3.7075894364415317`*^9, 3.707589466677359*^9}, 3.707589656173441*^9, {
   3.7076761739074097`*^9, 3.707676174823104*^9}, {3.7077586450327034`*^9, 
   3.7077587051293497`*^9}, {3.707758741050719*^9, 3.7077587688416233`*^9}, 
   3.7077590300842433`*^9, {3.7077595217355156`*^9, 3.7077595265588984`*^9}, {
   3.707809977501377*^9, 3.7078100118115597`*^9}, {3.70781008853082*^9, 
   3.707810107865565*^9}, {3.7078101723450584`*^9, 3.7078102226809645`*^9}, 
   3.7078103386884956`*^9, {3.707810454893828*^9, 3.7078104688879147`*^9}, {
   3.7078105069429483`*^9, 3.707810510624904*^9}, {3.707810928911356*^9, 
   3.7078109359899473`*^9}, {3.707811261095971*^9, 3.7078112802224183`*^9}, {
   3.7078121646117525`*^9, 3.7078121646616344`*^9}, 3.708763292949086*^9, {
   3.7087639838672705`*^9, 3.708763984242426*^9}, {3.7087704179444427`*^9, 
   3.7087704182725835`*^9}, {3.7175099847097144`*^9, 3.717510001108996*^9}, {
   3.717510130940487*^9, 3.7175101585377045`*^9}, {3.717510235552477*^9, 
   3.717510297943143*^9}, {3.7193929998353195`*^9, 3.7193930138985586`*^9}, {
   3.7193930863287487`*^9, 3.7193931263308516`*^9}, {3.719394211180054*^9, 
   3.719394217483684*^9}, {3.7193962021476707`*^9, 3.719396205072449*^9}, {
   3.720185168074786*^9, 3.7201852085067434`*^9}, {3.7201852735410624`*^9, 
   3.7201852959987955`*^9}, {3.7205303473670406`*^9, 3.7205303480334463`*^9}, 
   3.7205309889357758`*^9, 3.720531040121497*^9, {3.7205352705534267`*^9, 
   3.72053529149851*^9}, {3.720535347364343*^9, 3.7205353506598883`*^9}, {
   3.720535401399766*^9, 3.720535405645465*^9}, {3.7205361074514723`*^9, 
   3.720536107516995*^9}, {3.720537052683281*^9, 3.720537059009855*^9}, {
   3.720537165058441*^9, 3.7205371654172387`*^9}, {3.7279556529317894`*^9, 
   3.727955661185795*^9}, {3.727955778259162*^9, 3.7279559104408903`*^9}, {
   3.727955988839572*^9, 3.7279559946769075`*^9}, {3.727956924744305*^9, 
   3.7279569449733887`*^9}, {3.7279570651929216`*^9, 3.727957095056808*^9}, {
   3.7279571396592884`*^9, 3.7279572100972767`*^9}, {3.727957292937818*^9, 
   3.727957293084549*^9}, {3.727957352883335*^9, 3.7279573600000987`*^9}, {
   3.7279581877304745`*^9, 3.727958191161409*^9}, 3.7279583871003675`*^9, {
   3.7279584763292637`*^9, 3.727958481524649*^9}, {3.7279585855700626`*^9, 
   3.7279585905956345`*^9}, 3.727958706026576*^9, {3.751897560729904*^9, 
   3.7518975646296997`*^9}, 3.751898131230097*^9, {3.7518984952111726`*^9, 
   3.7518984969951043`*^9}, 3.751898562291216*^9, {3.7519565424280314`*^9, 
   3.7519566337520347`*^9}, {3.7519568426433377`*^9, 3.751956848957694*^9}, 
   3.751956925378997*^9, {3.7519576842460127`*^9, 3.7519576903705835`*^9}, {
   3.7520456826599336`*^9, 3.752045683999164*^9}, 3.752061058729035*^9, 
   3.7520625889694476`*^9, {3.7524859608686094`*^9, 3.7524859764937925`*^9}, {
   3.75248601744235*^9, 3.752486101228975*^9}, {3.752486703479349*^9, 
   3.7524867320899696`*^9}, {3.752486778294516*^9, 3.7524867835744915`*^9}, {
   3.752486849405802*^9, 3.7524868706106358`*^9}, {3.7524869546065707`*^9, 
   3.7524869620845532`*^9}, {3.752487085720769*^9, 3.752487275536276*^9}, {
   3.7524874067142506`*^9, 3.752487430174817*^9}, {3.7524875398790092`*^9, 
   3.752487546439254*^9}, {3.752487713169794*^9, 3.7524877735952005`*^9}, {
   3.752487828529781*^9, 3.7524878773628654`*^9}, {3.7524879522900505`*^9, 
   3.752488126668219*^9}, {3.752489149100752*^9, 3.752489149474538*^9}, {
   3.7524891815812683`*^9, 3.752489234668374*^9}, {3.7524894228866124`*^9, 
   3.7524894388056555`*^9}, {3.7524894911017137`*^9, 3.752489517286873*^9}, {
   3.7524896299464583`*^9, 3.7524897010460477`*^9}, {3.7524897855908365`*^9, 
   3.7524898323615007`*^9}, {3.7524901009009657`*^9, 
   3.7524901069504957`*^9}, {3.7524909382373357`*^9, 
   3.7524909463476915`*^9}, {3.7524927590778217`*^9, 3.75249278536977*^9}, {
   3.752493122170306*^9, 3.7524931431812763`*^9}, {3.7524933623528776`*^9, 
   3.752493376021057*^9}, {3.752557016090076*^9, 3.752557016402569*^9}, 
   3.7525578064835553`*^9, {3.7525579289434643`*^9, 3.752558029259921*^9}, {
   3.7525661412400618`*^9, 3.7525661465605593`*^9}, {3.752566253972147*^9, 
   3.752566254909583*^9}, 3.7525859638212695`*^9, 3.7526704830511255`*^9, 
   3.752671186721032*^9, {3.752735438574355*^9, 3.7527354405987077`*^9}, {
   3.752737532094585*^9, 3.752737543275185*^9}, {3.7527375857459*^9, 
   3.7527376773364344`*^9}, {3.7527377122495165`*^9, 
   3.7527377152487993`*^9}, {3.7527378822451897`*^9, 3.752737905340966*^9}, {
   3.752738046244011*^9, 3.752738072299061*^9}, {3.7527381059887733`*^9, 
   3.752738107347994*^9}, 3.752738170008119*^9, {3.7527382111125865`*^9, 
   3.752738229117278*^9}, {3.7527462749306116`*^9, 3.7527462818788157`*^9}, {
   3.7527497869519477`*^9, 3.752749823886969*^9}, 3.7527528720391*^9, {
   3.752752962900089*^9, 3.7527529696851997`*^9}, {3.7527531335436897`*^9, 
   3.7527531621614685`*^9}, {3.75275329513334*^9, 3.75275329574299*^9}, {
   3.7527535474976935`*^9, 3.7527535781432357`*^9}, {3.7527538639557953`*^9, 
   3.7527538786766567`*^9}, 3.752754163543167*^9, {3.7527543789860525`*^9, 
   3.752754478243694*^9}, {3.752754541867353*^9, 3.75275457168237*^9}, {
   3.752824059506112*^9, 3.752824059769289*^9}, {3.752824098277354*^9, 
   3.752824102929001*^9}, {3.752839636487656*^9, 3.75283964176464*^9}, {
   3.752905591095671*^9, 3.752905701468149*^9}, {3.752905735308343*^9, 
   3.7529059084092607`*^9}, {3.7529059643014584`*^9, 
   3.7529062242593822`*^9}, {3.752906292739485*^9, 3.7529066064065604`*^9}, {
   3.752906643023524*^9, 3.7529066466664762`*^9}, {3.752906683335308*^9, 
   3.7529068300604105`*^9}, {3.7529069042673454`*^9, 
   3.7529069820168686`*^9}, {3.7529070503205433`*^9, 
   3.7529070523736725`*^9}, {3.752907087956394*^9, 3.7529071467060714`*^9}, 
   3.7529073016844835`*^9, {3.752907342871355*^9, 3.7529073519320774`*^9}, {
   3.752907537532385*^9, 3.7529075486454144`*^9}, {3.7529184575829077`*^9, 
   3.7529184583328505`*^9}, 3.7529184993143935`*^9, {3.7529187174711437`*^9, 
   3.7529187188304267`*^9}, {3.7529262570162706`*^9, 
   3.7529262637724304`*^9}, {3.7529891845267105`*^9, 
   3.7529891887156167`*^9}, {3.752989228636418*^9, 3.752989229948724*^9}, {
   3.75299086763982*^9, 3.7529909006879797`*^9}, {3.7535078836550226`*^9, 
   3.7535079127877197`*^9}, {3.7535091340611224`*^9, 
   3.7535091348012705`*^9}, {3.7535093591282773`*^9, 3.753509363921373*^9}, {
   3.7535108766292133`*^9, 3.753510877162082*^9}, {3.7535129724962845`*^9, 
   3.753512972766*^9}, {3.7535251744536657`*^9, 3.753525176532797*^9}, 
   3.753525226796677*^9, {3.753590978248615*^9, 3.753590981636685*^9}, 
   3.7535914849350786`*^9, 3.7535915758784094`*^9, {3.753868539486602*^9, 
   3.753868552883831*^9}, {3.753874609541397*^9, 3.7538746099011593`*^9}, {
   3.753945651057639*^9, 3.7539456730612082`*^9}, {3.7539461538863335`*^9, 
   3.7539461768565245`*^9}, 3.75394781084898*^9, {3.75394856954046*^9, 
   3.7539485734911766`*^9}, 3.7539524334730163`*^9, {3.7539536696407166`*^9, 
   3.753953681193234*^9}, {3.753954556265817*^9, 3.7539545670436516`*^9}, {
   3.756296202287527*^9, 3.7562962090221186`*^9}, {3.7562975098629913`*^9, 
   3.756297510154804*^9}, {3.7563021320160356`*^9, 3.756302137346373*^9}, {
   3.756302847098039*^9, 3.75630294557822*^9}, {3.756303544871525*^9, 
   3.756303550133012*^9}, {3.7563629121892757`*^9, 3.7563629568971834`*^9}, {
   3.7563631728319035`*^9, 3.7563632390657187`*^9}, {3.756363593317851*^9, 
   3.756363628581194*^9}, {3.756363661494692*^9, 3.7563637124458113`*^9}, {
   3.756363893927757*^9, 3.756363896212269*^9}, {3.756365115744138*^9, 
   3.7563651220249004`*^9}, {3.75636523708661*^9, 3.7563652395492353`*^9}, {
   3.756368377734599*^9, 3.756368378814533*^9}, {3.7563686741687975`*^9, 
   3.75636867580336*^9}, {3.7563693573421392`*^9, 3.7563693581131153`*^9}, {
   3.7563733155847063`*^9, 3.7563733282190046`*^9}, {3.756385221685779*^9, 
   3.756385226337808*^9}, {3.7563892256119576`*^9, 3.756389230920969*^9}, {
   3.756389582429103*^9, 3.756389583131192*^9}, {3.7564726319139175`*^9, 
   3.756472656189437*^9}, 3.756897002940302*^9, 3.756905278855256*^9, {
   3.756905718886717*^9, 3.7569057194200954`*^9}, 3.7572371774984474`*^9, {
   3.7574245333945017`*^9, 3.7574245342612643`*^9}, {3.7574894887296424`*^9, 
   3.7574894891544*^9}, {3.7576694805881777`*^9, 3.7576694806506734`*^9}, {
   3.757669578181156*^9, 3.757669579010163*^9}, {3.7576868851522727`*^9, 
   3.757686897512092*^9}, 3.757742111907057*^9, {3.75774352327252*^9, 
   3.757743525087617*^9}, {3.8905168027745724`*^9, 3.890516802816811*^9}, {
   3.890517579435649*^9, 3.890517580859825*^9}, {3.890517647148101*^9, 
   3.8905177259475913`*^9}, {3.8905180498508053`*^9, 
   3.8905180866512995`*^9}, {3.8905196941885967`*^9, 
   3.8905197083056364`*^9}, {3.8905198915215993`*^9, 3.890519895658752*^9}, {
   3.890524276233218*^9, 3.890524291109501*^9}, {3.890524422170543*^9, 
   3.8905244227625456`*^9}, {3.890592563213434*^9, 3.890592616093026*^9}, {
   3.89059465842957*^9, 
   3.89059466898864*^9}},ExpressionUUID->"4c5b74c0-537f-4245-b038-\
01610ea85883"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Main", " ", "parameters", " ", "of", " ", "the", " ", "calculation"}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ParameterHarvestingModel", "=", "1"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "present"}], ",", " ", 
      RowBox[{"2", " ", "for", " ", "Tikhonov"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"ParameterResInflux", "=", "2.0"}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{"total", " ", "resource", " ", "influx"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"ParameterConstant", "=", "1"}], ";", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"1", " ", "for", " ", "stable", " ", "environment"}], ",", " ", 
      RowBox[{"0", " ", "for", " ", "unstable"}]}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Nst", "=", 
     RowBox[{"30", "*", "10000"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{"number", " ", "of", " ", "steps", " ", "in", " ", "simulation"}],
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TableRun", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "ParameterHarvestingModel", ",", "ParameterResInflux", ",", 
        "ParameterConstant"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NRuns", "=", 
     RowBox[{"Length", "[", "TableRun", "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]"}]}]], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.752821027573824*^9, 3.7528210758401346`*^9}, {
   3.7528211348939366`*^9, 3.752821204189702*^9}, {3.752824071391219*^9, 
   3.752824079000077*^9}, {3.7528318407616186`*^9, 3.7528318418338547`*^9}, 
   3.752839834648494*^9, 3.7529075777374587`*^9, 3.752918784138409*^9, {
   3.752930466518871*^9, 3.7529304683438287`*^9}, {3.7529873441483254`*^9, 
   3.7529873473199863`*^9}, {3.7529874292423306`*^9, 
   3.7529874416633387`*^9}, {3.752987476304435*^9, 3.752987493524586*^9}, {
   3.75298768887854*^9, 3.752987727230567*^9}, {3.7529877840097623`*^9, 
   3.752987784322244*^9}, {3.7529931720878553`*^9, 3.7529931980829697`*^9}, 
   3.7529971523478518`*^9, {3.7533344482529554`*^9, 3.753334456142996*^9}, {
   3.7535079512397118`*^9, 3.7535079563874826`*^9}, 3.7535236174851685`*^9, {
   3.7535919601276517`*^9, 3.753591961669443*^9}, {3.75386258097377*^9, 
   3.753862587635887*^9}, 3.7538659803828707`*^9, {3.7538660223658524`*^9, 
   3.753866024404685*^9}, {3.7538685104461985`*^9, 3.7538685123523736`*^9}, {
   3.753874627425166*^9, 3.7538746321884365`*^9}, {3.753941609450597*^9, 
   3.753941618969185*^9}, {3.753948583562934*^9, 3.7539485840316515`*^9}, 
   3.753954578002385*^9, 3.753955202465835*^9, {3.7539591113878975`*^9, 
   3.7539591270757055`*^9}, {3.7539628901501217`*^9, 
   3.7539629243622828`*^9}, {3.753964190584916*^9, 3.7539641971392784`*^9}, {
   3.7539698596257854`*^9, 3.753969869809106*^9}, 3.7540252341495886`*^9, {
   3.7540385979545836`*^9, 3.754038702367179*^9}, {3.756278208125606*^9, 
   3.7562782221995487`*^9}, {3.7562782777450557`*^9, 
   3.7562783166124973`*^9}, {3.7562783570428042`*^9, 
   3.7562783834958253`*^9}, {3.756278881931554*^9, 3.7562788881249638`*^9}, {
   3.756283339378914*^9, 3.756283360729839*^9}, 3.7562972269433465`*^9, 
   3.756298963219572*^9, 3.756300202125716*^9, {3.756301112855762*^9, 
   3.756301113156358*^9}, {3.756304682436309*^9, 3.756304684742555*^9}, {
   3.756364216814191*^9, 3.756364227190707*^9}, {3.756365280625289*^9, 
   3.7563652806866627`*^9}, {3.7563686818795824`*^9, 3.7563686821989837`*^9}, 
   3.756373334502681*^9, 3.7563741867750716`*^9, 3.7563852359086595`*^9, {
   3.7563892491851597`*^9, 3.756389259267894*^9}, {3.7563892942721367`*^9, 
   3.7563893453972883`*^9}, {3.756472851445963*^9, 3.756472854003872*^9}, {
   3.756473109963601*^9, 3.7564731692200613`*^9}, {3.756629708384606*^9, 
   3.756629742342851*^9}, 3.756643661204088*^9, {3.7566437033320227`*^9, 
   3.75664370519197*^9}, {3.756732432307146*^9, 3.7567324420916004`*^9}, {
   3.756732480218145*^9, 3.7567325022698016`*^9}, {3.756888218720016*^9, 
   3.756888233296382*^9}, 3.756888575150172*^9, {3.756895479376754*^9, 
   3.7568955058011675`*^9}, {3.756896435118654*^9, 3.7568964398987894`*^9}, 
   3.7568966313129425`*^9, {3.756897372475277*^9, 3.756897456098036*^9}, {
   3.7568978307911596`*^9, 3.7568978330304537`*^9}, {3.756903627285639*^9, 
   3.7569036821262407`*^9}, 3.7569050821735783`*^9, {3.756905742668076*^9, 
   3.756905747901512*^9}, {3.75690616742519*^9, 3.7569061925711412`*^9}, {
   3.756907032485981*^9, 3.756907094079071*^9}, {3.7569073512854095`*^9, 
   3.7569073608395443`*^9}, {3.7569074135352993`*^9, 3.756907441516393*^9}, {
   3.7569076783598347`*^9, 3.7569076785341864`*^9}, {3.756908866212014*^9, 
   3.7569088688271847`*^9}, {3.756909823376953*^9, 3.7569098267696238`*^9}, {
   3.7570482820520897`*^9, 3.7570483252129116`*^9}, {3.757048445544636*^9, 
   3.757048485833459*^9}, {3.757054943447074*^9, 3.7570549880682707`*^9}, {
   3.757075879630396*^9, 3.757075906537007*^9}, 3.7570786234635987`*^9, {
   3.7572370845078993`*^9, 3.7572370925199523`*^9}, {3.7572371844752493`*^9, 
   3.7572371919099426`*^9}, {3.757406409922574*^9, 3.757406433451527*^9}, {
   3.7574065109218187`*^9, 3.757406528978476*^9}, {3.757424285279951*^9, 
   3.7574243631431475`*^9}, {3.757424588626683*^9, 3.7574246503985233`*^9}, {
   3.757424689573044*^9, 3.757424689754278*^9}, 3.7574247824278617`*^9, {
   3.7574248157444553`*^9, 3.7574248217857637`*^9}, {3.757424983920559*^9, 
   3.7574249887462215`*^9}, 3.7574250340812464`*^9, {3.757425123168008*^9, 
   3.7574251314950886`*^9}, {3.757489511058906*^9, 3.7574895641776066`*^9}, 
   3.7574896704020176`*^9, {3.7574897608683405`*^9, 3.757489763842678*^9}, {
   3.757490365772278*^9, 3.757490379731316*^9}, {3.7574905223791914`*^9, 
   3.757490525374464*^9}, {3.757490916284244*^9, 3.7574909378999195`*^9}, {
   3.7574918044083*^9, 3.757491807814378*^9}, 3.757499981805617*^9, {
   3.757669258728348*^9, 3.757669284057279*^9}, {3.7576744012361603`*^9, 
   3.7576744071720295`*^9}, {3.757686912092719*^9, 3.7576869307726355`*^9}, {
   3.757743541927853*^9, 3.757743562714961*^9}, {3.7577722949004183`*^9, 
   3.7577722954996996`*^9}, {3.757772335057604*^9, 3.757772382581843*^9}, {
   3.757772416213035*^9, 3.757772420759729*^9}, 3.757772463962333*^9, {
   3.7581891185525837`*^9, 3.7581891201145124`*^9}, 3.758189779271722*^9, {
   3.758450941418092*^9, 3.758450951065569*^9}, 3.7586160010435295`*^9, {
   3.879371235192133*^9, 3.879371235254123*^9}, 3.8797514217127295`*^9, {
   3.8905178344940586`*^9, 3.8905178760110674`*^9}, {3.8905182293706064`*^9, 
   3.890518397526595*^9}, 3.8905185456095915`*^9, {3.8905186373225765`*^9, 
   3.890518637849572*^9}, 3.8905189893550105`*^9, {3.8905198547935896`*^9, 
   3.8905198584100046`*^9}, {3.890519917594577*^9, 3.8905199177698436`*^9}, {
   3.890522855418475*^9, 3.890522876745542*^9}, {3.89052439868198*^9, 
   3.890524401224334*^9}, {3.8905946798045907`*^9, 
   3.8905947114516783`*^9}},ExpressionUUID->"1ca3833d-0490-4f76-ada6-\
3639cb80e5ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NRes", "=", "5"}], ";", "\[IndentingNewLine]", 
     RowBox[{"FeedingType", "=", 
      RowBox[{"TableRun", "[", 
       RowBox[{"[", 
        RowBox[{"iRun", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ResCoeff", "=", 
      RowBox[{"TableRun", "[", 
       RowBox[{"[", 
        RowBox[{"iRun", ",", "2"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"constant1", "=", 
      RowBox[{"TableRun", "[", 
       RowBox[{"[", 
        RowBox[{"iRun", ",", "3"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"DecayLevel", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"NewSpeciesTrigger", "=", "True"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"index", ",", " ", "populationsize", ",", " ", 
       RowBox[{"resource", " ", "gaining", " ", "effectivnesses"}], ",", " ", 
       "genome"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"GenesArray", "=", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"0", "&"}], ",", "NGenes"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Fitnesses", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Range", "[", "NRes", "]"}], "*", "0"}], "+", "1"}], ")"}], 
       "*", "0.025"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Specie1", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0.5", ",", "Fitnesses", ",", "GenesArray"}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Species", "=", 
      RowBox[{"{", "Specie1", "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"NS", "=", 
      RowBox[{"Length", "[", "Species", "]"}]}], ";", " ", 
     RowBox[{"(*", 
      RowBox[{"Number", " ", "of", " ", "Species"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"SpeciesExisted", "=", "NS"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"generation", " ", "of", " ", "resources"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"FAll", "=", 
      RowBox[{"Array", "[", 
       RowBox[{
        RowBox[{"0", "&"}], ",", 
        RowBox[{"{", 
         RowBox[{"Nst", ",", "NRes"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"constant1", "\[Equal]", "1"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"FAll", "[", 
             RowBox[{"[", "istep1", "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1.0", "+", 
               RowBox[{"0", "*", 
                RowBox[{"Range", "[", "NRes", "]"}]}]}], ")"}], "/", 
             "NRes"}]}], ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"constant1", "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"FAll", "[", 
             RowBox[{"[", "istep1", "]"}], "]"}], "=", 
            RowBox[{"RandomRes", "[", "]"}]}], ";"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"istep1", ",", "1", ",", "Nst"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"FAll", "=", 
      RowBox[{"0.00000001", "+", 
       RowBox[{"FAll", "*", "ResCoeff"}]}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"SpeciesHistory", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\n", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"istep1", "=", "1"}], ",", 
       RowBox[{"istep1", "\[LessEqual]", 
        RowBox[{"Nst", "-", "5"}]}], ",", 
       RowBox[{"istep1", "++"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ResAct", "=", 
         RowBox[{"FAll", "[", 
          RowBox[{"[", "istep1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Step1", "[", "FeedingType", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"istep1", ",", "50"}], "]"}], "\[Equal]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"TestExtinction", "[", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"NS", "==", "0"}], ",", 
             RowBox[{"istep1", "=", 
              RowBox[{"10", "^", "9"}]}], ",", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{"NewSpeciesTrigger", ",", 
                RowBox[{
                 RowBox[{"NewSpecies", "[", "]"}], ";"}]}], "]"}], ";"}]}], 
            "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"istep1", ",", "10000"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"{", 
            RowBox[{"istep1", ",", "NS"}], "}"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"istep1", ",", "2000"}], "]"}], "\[Equal]", "0"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"SpeciesHistory", ",", "Species"}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"iRun", ",", "1", ",", "NRuns"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Beep", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Done\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{{3.6962675076689453`*^9, 3.696267511553711*^9}, {
   3.6962675468789062`*^9, 3.696267577091797*^9}, 3.696267678458008*^9, {
   3.6962677238291016`*^9, 3.6962677249003906`*^9}, {3.6962677853466797`*^9, 
   3.6962678000878906`*^9}, 3.6962678644648438`*^9, {3.6962679179003906`*^9, 
   3.696267921993164*^9}, {3.6962680309882812`*^9, 3.696268074705078*^9}, {
   3.6962698453271484`*^9, 3.6962698683632812`*^9}, 3.6962699074208984`*^9, 
   3.6962700633652344`*^9, {3.6962700956484375`*^9, 3.696270103310547*^9}, {
   3.6963306763466625`*^9, 3.6963306836781993`*^9}, {3.696330787908619*^9, 
   3.696330794863186*^9}, {3.696330911384935*^9, 3.69633093038297*^9}, {
   3.696331509370821*^9, 3.6963315131709127`*^9}, {3.6963356354359407`*^9, 
   3.6963356542707324`*^9}, 3.696335694583049*^9, 3.6963358933699102`*^9, {
   3.6963365794003625`*^9, 3.6963365795628576`*^9}, {3.6963366260232925`*^9, 
   3.6963366471749*^9}, {3.6963368109918437`*^9, 3.6963368223728724`*^9}, {
   3.696411644159794*^9, 3.6964116467748384`*^9}, {3.696412265875094*^9, 
   3.6964122706132917`*^9}, {3.6964143327250433`*^9, 3.696414367698188*^9}, 
   3.6964150084400187`*^9, 3.6964151557899656`*^9, {3.696415249355909*^9, 
   3.696415250487138*^9}, {3.69642077871379*^9, 3.696420802339926*^9}, 
   3.6964209566285915`*^9, {3.6971020655266094`*^9, 3.6971020842072735`*^9}, {
   3.697526576023353*^9, 3.6975265766327567`*^9}, 3.6975291477822237`*^9, 
   3.6979752496498632`*^9, {3.6979753335856047`*^9, 3.6979753402890573`*^9}, {
   3.6979754813270783`*^9, 3.6979754999529757`*^9}, 3.697975537678605*^9, {
   3.7062717777368755`*^9, 3.7062718442870393`*^9}, {3.7062719076454716`*^9, 
   3.7062719269730372`*^9}, {3.706271970658963*^9, 3.7062719870932603`*^9}, {
   3.7062721620381575`*^9, 3.70627219947093*^9}, {3.706273470782546*^9, 
   3.7062735063059955`*^9}, {3.706343319762089*^9, 3.7063433812301188`*^9}, {
   3.7063444158743095`*^9, 3.7063444256091623`*^9}, {3.706344607043067*^9, 
   3.706344627658389*^9}, {3.706344738719062*^9, 3.7063447612567034`*^9}, {
   3.706344801595682*^9, 3.7063448990114727`*^9}, {3.706346776038871*^9, 
   3.7063467819210515`*^9}, {3.706346828661008*^9, 3.70634687055149*^9}, {
   3.7063471564765363`*^9, 3.70634715652543*^9}, {3.706347351964973*^9, 
   3.7063473552869654`*^9}, {3.706347440315129*^9, 3.706347443313923*^9}, {
   3.7063475802436705`*^9, 3.7063476004852853`*^9}, {3.706347743456303*^9, 
   3.706347765415769*^9}, 3.706348129831706*^9, {3.706348576868028*^9, 
   3.706348590104131*^9}, {3.7063499551483097`*^9, 3.7063499765388937`*^9}, {
   3.706350227147002*^9, 3.7063502272220507`*^9}, {3.7063503917851515`*^9, 
   3.7063503921583953`*^9}, {3.7063504479441323`*^9, 3.706350495707822*^9}, {
   3.706517074596201*^9, 3.7065170808308725`*^9}, {3.7065173917700057`*^9, 
   3.7065173921137795`*^9}, 3.706517450444626*^9, {3.7065175754416904`*^9, 
   3.706517578816846*^9}, 3.706517916793478*^9, {3.7065181100685167`*^9, 
   3.7065181114123297`*^9}, 3.706518168998803*^9, {3.7065183358486447`*^9, 
   3.706518347652453*^9}, {3.706519379816885*^9, 3.706519389402562*^9}, {
   3.7065229634497595`*^9, 3.7065229675749617`*^9}, {3.7065246843297005`*^9, 
   3.7065246893164825`*^9}, {3.7065250362062984`*^9, 3.7065250363000383`*^9}, 
   3.70652561480869*^9, {3.7068627205076404`*^9, 3.7068627260032735`*^9}, {
   3.706864247879371*^9, 3.7068642599326997`*^9}, {3.706947842499219*^9, 
   3.706947934049716*^9}, {3.7069479815004005`*^9, 3.70694798328307*^9}, 
   3.706948018143762*^9, {3.7069480502541523`*^9, 3.706948052537386*^9}, {
   3.706948092146096*^9, 3.7069480955923047`*^9}, {3.706948488158182*^9, 
   3.70694857568638*^9}, {3.706953666103526*^9, 3.7069536799132824`*^9}, {
   3.7069537528492517`*^9, 3.706953771818248*^9}, {3.70695383637675*^9, 
   3.7069538396504245`*^9}, {3.706954306267058*^9, 3.70695430640174*^9}, {
   3.7069543584484367`*^9, 3.706954379569374*^9}, {3.7069544326504893`*^9, 
   3.7069544329202805`*^9}, {3.706954505360286*^9, 3.706954509343238*^9}, {
   3.7069545643053617`*^9, 3.706954564372915*^9}, {3.70704006506322*^9, 
   3.7070400652663574`*^9}, {3.7070401699587536`*^9, 3.707040180724884*^9}, {
   3.707040467497187*^9, 3.707040467609262*^9}, 3.707040948852561*^9, 
   3.707041021465334*^9, {3.7070410773898277`*^9, 3.7070411082863674`*^9}, {
   3.7070411455381055`*^9, 3.7070411553666954`*^9}, {3.7070427200557847`*^9, 
   3.7070427533542233`*^9}, {3.70704285818725*^9, 3.707042859890468*^9}, {
   3.707043160984665*^9, 3.707043196689464*^9}, {3.707045657086365*^9, 
   3.7070457175761595`*^9}, {3.7070459265619144`*^9, 
   3.7070459288276625`*^9}, {3.707046530784257*^9, 3.707046541534759*^9}, {
   3.707046663029562*^9, 3.7070467177196054`*^9}, {3.707046793382004*^9, 
   3.7070467963352757`*^9}, {3.7070470414195223`*^9, 
   3.7070470417476635`*^9}, {3.707056243516717*^9, 3.707056251548564*^9}, {
   3.7070562872821417`*^9, 3.7070562993861275`*^9}, {3.7070567215781083`*^9, 
   3.7070567231934705`*^9}, {3.70705686367183*^9, 3.707056863734349*^9}, {
   3.70705691684079*^9, 3.7070569198902063`*^9}, {3.707057011678872*^9, 
   3.707057039139905*^9}, {3.7070570852804465`*^9, 3.7070570918775268`*^9}, {
   3.7070571965089192`*^9, 3.707057196837062*^9}, {3.707057279272697*^9, 
   3.707057353443656*^9}, {3.707057522523366*^9, 3.707057522585884*^9}, 
   3.7070575756170845`*^9, {3.7071245971749735`*^9, 3.707124597471863*^9}, {
   3.7071283004530315`*^9, 3.707128300795257*^9}, {3.7071294612216444`*^9, 
   3.7071294623779535`*^9}, {3.707129761668627*^9, 3.7071298475658784`*^9}, {
   3.7071299874897795`*^9, 3.7071299911305895`*^9}, {3.7071303627422495`*^9, 
   3.7071303649454775`*^9}, {3.707131783321967*^9, 3.707131783368849*^9}, {
   3.7071319749484987`*^9, 3.707131978339278*^9}, {3.707132069414487*^9, 
   3.7071320709458094`*^9}, {3.707132131626181*^9, 3.707132132423108*^9}, 
   3.7071323247675724`*^9, {3.7071323852046394`*^9, 3.707132385642145*^9}, {
   3.707142886649908*^9, 3.7071428894156685`*^9}, {3.707142976622883*^9, 
   3.7071430153121796`*^9}, {3.7071430631046715`*^9, 3.707143063151553*^9}, {
   3.70714310110645*^9, 3.7071431176853704`*^9}, {3.707143149077465*^9, 
   3.7071431674845743`*^9}, {3.7071432108928566`*^9, 
   3.7071432266748304`*^9}, {3.7071432779226418`*^9, 3.70714327990711*^9}, {
   3.7071433136430783`*^9, 3.707143316830708*^9}, {3.707143375567833*^9, 
   3.707143381505617*^9}, {3.7071434996409035`*^9, 3.707143499734655*^9}, {
   3.7071436730194635`*^9, 3.707143688067048*^9}, {3.7071438022332954`*^9, 
   3.7071438035927525`*^9}, 3.7071440172303333`*^9, 3.707144052982006*^9, {
   3.7072049729631557`*^9, 3.7072050499945507`*^9}, {3.7072060393954935`*^9, 
   3.7072060394424524`*^9}, {3.707206175835911*^9, 3.707206184681675*^9}, {
   3.7072062392638645`*^9, 3.7072062511165466`*^9}, {3.707206360672966*^9, 
   3.7072064942011323`*^9}, 3.7072065664288697`*^9, {3.707206792764243*^9, 
   3.707206799346798*^9}, {3.7072069008581405`*^9, 3.7072069010578947`*^9}, {
   3.707206971683608*^9, 3.7072069722831593`*^9}, {3.7072070239958115`*^9, 
   3.7072070437237015`*^9}, {3.707207621920103*^9, 3.7072076247337933`*^9}, {
   3.70720782886645*^9, 3.7072078583428593`*^9}, 3.7072225154207525`*^9, {
   3.7072238000042715`*^9, 3.7072238094500833`*^9}, {3.707223871062812*^9, 
   3.7072238750773935`*^9}, {3.7072239628801427`*^9, 
   3.7072239782341423`*^9}, {3.7072240324780903`*^9, 3.70722403432329*^9}, {
   3.7072241528962584`*^9, 3.7072241536955214`*^9}, {3.707224336031489*^9, 
   3.7072243373996677`*^9}, {3.707228015752248*^9, 3.707228016405651*^9}, 
   3.7072281946645565`*^9, {3.707228701913253*^9, 3.7072287194261312`*^9}, {
   3.707228783733222*^9, 3.707228879742578*^9}, {3.7072291406536665`*^9, 
   3.7072291492621193`*^9}, {3.707229278496984*^9, 3.7072292970320053`*^9}, {
   3.7072293454254932`*^9, 3.707229348123133*^9}, 3.707229490206565*^9, {
   3.707468257664295*^9, 3.7074682983130407`*^9}, 3.7074683482905736`*^9, 
   3.707468406231287*^9, {3.707468489354123*^9, 3.7074684995670815`*^9}, {
   3.707469631749628*^9, 3.7074696342802567`*^9}, 3.7074700616991196`*^9, 
   3.70747010634571*^9, {3.7074702382885027`*^9, 3.7074702444314833`*^9}, {
   3.7074703152525005`*^9, 3.70747034227164*^9}, {3.70747430026318*^9, 
   3.7074743003789253`*^9}, {3.707474351871941*^9, 3.7074743559849615`*^9}, {
   3.707555177486185*^9, 3.7075551798456764`*^9}, {3.7075552424893074`*^9, 
   3.707555244864422*^9}, {3.7075553388136597`*^9, 3.707555352361173*^9}, {
   3.7075557239604335`*^9, 3.707555740570605*^9}, {3.7075566193030357`*^9, 
   3.7075566224594555`*^9}, {3.7075567473671722`*^9, 
   3.7075567540393524`*^9}, {3.707557103395952*^9, 3.7075571062554665`*^9}, {
   3.707557186212429*^9, 3.7075571889000587`*^9}, {3.707557372886632*^9, 
   3.707557374417956*^9}, {3.707557418654455*^9, 3.7075574386508665`*^9}, {
   3.7075580236378994`*^9, 3.7075580277006097`*^9}, {3.707577392512627*^9, 
   3.707577403195982*^9}, {3.7075774409960566`*^9, 3.7075774649416494`*^9}, {
   3.7075774983935575`*^9, 3.707577547841481*^9}, {3.7075778456712847`*^9, 
   3.7075778630998125`*^9}, {3.7075779048630066`*^9, 3.707577950079675*^9}, {
   3.7075779839386816`*^9, 3.7075779866277013`*^9}, {3.707578239318925*^9, 
   3.7075782943182955`*^9}, {3.7075783464989142`*^9, 3.707578434047251*^9}, {
   3.7075784768826666`*^9, 3.7075785611845913`*^9}, {3.7075786719777555`*^9, 
   3.7075786869967175`*^9}, {3.707578722289132*^9, 3.707578757321372*^9}, {
   3.7075787960162983`*^9, 3.7075788727051735`*^9}, {3.707578903702736*^9, 
   3.707578934368078*^9}, {3.7075789972688537`*^9, 3.7075791126914225`*^9}, {
   3.7075791538097005`*^9, 3.707579165030085*^9}, {3.707579204183059*^9, 
   3.707579235140599*^9}, {3.7075797656438446`*^9, 3.7075797952858944`*^9}, {
   3.707580097955658*^9, 3.707580166958973*^9}, {3.7075802244304843`*^9, 
   3.7075802609973435`*^9}, {3.707580322375311*^9, 3.7075803280630655`*^9}, {
   3.7075803760028687`*^9, 3.7075803821437864`*^9}, {3.707580417864252*^9, 
   3.707580432099312*^9}, {3.707580467063052*^9, 3.7075806803187275`*^9}, {
   3.707580718414295*^9, 3.7075807268678255`*^9}, {3.707580774151346*^9, 
   3.7075807757295465`*^9}, {3.7075808230156775`*^9, 
   3.7075808281721826`*^9}, {3.707581026969843*^9, 3.707581067424912*^9}, {
   3.707581098301396*^9, 3.7075811127239637`*^9}, {3.707581142912912*^9, 
   3.7075811781672106`*^9}, {3.707581224544436*^9, 3.7075812917820463`*^9}, 
   3.7075813471939836`*^9, {3.7075813957275796`*^9, 3.7075813961807113`*^9}, 
   3.707581462574541*^9, {3.7075824468629227`*^9, 3.707582450812479*^9}, {
   3.7075825402383823`*^9, 3.7075825592379045`*^9}, {3.707582637476719*^9, 
   3.707582676817751*^9}, {3.707587255218731*^9, 3.7075872556875143`*^9}, {
   3.7075873245033255`*^9, 3.7075873455512104`*^9}, {3.7075873920378127`*^9, 
   3.7075873923815703`*^9}, {3.7075877223667526`*^9, 
   3.7075877395550785`*^9}, {3.707587787501748*^9, 3.7075877890486937`*^9}, {
   3.7075878641304283`*^9, 3.707587871630788*^9}, {3.707589334728698*^9, 
   3.7075893709023104`*^9}, {3.7075894091589785`*^9, 3.707589410893434*^9}, {
   3.70758953208677*^9, 3.7075895339305935`*^9}, {3.707589716301329*^9, 
   3.7075897346459603`*^9}, {3.707590075813283*^9, 3.70759009018897*^9}, {
   3.707590141978236*^9, 3.7075901618698163`*^9}, {3.7075903109733276`*^9, 
   3.7075903279116454`*^9}, 3.707590456839709*^9, {3.7075908546367807`*^9, 
   3.7075908551055584`*^9}, {3.7075910577546825`*^9, 
   3.7075910751148896`*^9}, {3.7076460596097813`*^9, 3.707646064372383*^9}, 
   3.7076461052032404`*^9, 3.707646471570281*^9, 3.7076473460251656`*^9, {
   3.7076475879088974`*^9, 3.7076475918550634`*^9}, {3.7076527080244274`*^9, 
   3.7076527123527613`*^9}, {3.7076527870862694`*^9, 3.707652788940494*^9}, {
   3.7076530423327065`*^9, 3.7076530463703814`*^9}, {3.707653164314846*^9, 
   3.707653171759784*^9}, {3.707653304239485*^9, 3.7076533071344056`*^9}, 
   3.707653391624674*^9, {3.707676343945636*^9, 3.707676400033061*^9}, {
   3.7076765127397213`*^9, 3.7076765295440845`*^9}, {3.707810208873127*^9, 
   3.7078102136807127`*^9}, {3.707810261898148*^9, 3.7078102688636875`*^9}, {
   3.707810974319911*^9, 3.7078109890995216`*^9}, {3.707811316811346*^9, 
   3.707811319448476*^9}, {3.707811393248045*^9, 3.707811395332184*^9}, {
   3.707811750124775*^9, 3.7078117592116957`*^9}, {3.708069141847131*^9, 
   3.708069154222723*^9}, {3.708069229667446*^9, 3.7080692297455645`*^9}, {
   3.7080708863866158`*^9, 3.7080708864960012`*^9}, {3.7082387659753423`*^9, 
   3.7082387844457464`*^9}, {3.7082388150218005`*^9, 3.708238891890449*^9}, {
   3.7082389409215593`*^9, 3.708238976382435*^9}, {3.708239020945171*^9, 
   3.708239082777881*^9}, {3.708239116810554*^9, 3.7082391267128167`*^9}, {
   3.7082392877907453`*^9, 3.708239289421006*^9}, {3.7082393687005987`*^9, 
   3.7082393693870535`*^9}, {3.7082402106905756`*^9, 3.708240218212887*^9}, {
   3.708760046502301*^9, 3.7087600578088007`*^9}, {3.7087601380284166`*^9, 
   3.7087601431417785`*^9}, {3.708760179046029*^9, 3.708760179099909*^9}, {
   3.70876023102629*^9, 3.7087602310948963`*^9}, {3.708760263834919*^9, 
   3.7087602641970696`*^9}, {3.708760326293475*^9, 3.708760326362009*^9}, {
   3.7087605419692383`*^9, 3.708760547398756*^9}, {3.7087606094873185`*^9, 
   3.708760655957099*^9}, {3.7087608863849535`*^9, 3.708760889777321*^9}, {
   3.7087610178333635`*^9, 3.708761017969104*^9}, {3.7087610579613223`*^9, 
   3.7087610592089214`*^9}, {3.7087611539331427`*^9, 3.708761153995745*^9}, {
   3.7087612804699373`*^9, 3.7087612805341454`*^9}, {3.708762716669098*^9, 
   3.7087628815259953`*^9}, {3.708763033905246*^9, 3.7087630339773016`*^9}, {
   3.708763110522562*^9, 3.7087631108255515`*^9}, {3.7087703776154356`*^9, 
   3.7087703784013014`*^9}, {3.7087704262104635`*^9, 3.7087704278824143`*^9}, 
   3.7175104927775145`*^9, {3.71751073317301*^9, 3.717510736704439*^9}, {
   3.717510867633477*^9, 3.717510875839737*^9}, {3.7175109565252323`*^9, 
   3.717510958720976*^9}, {3.7175109943943067`*^9, 3.717510999833811*^9}, {
   3.719392916674697*^9, 3.7193929301910324`*^9}, 3.7193935253311033`*^9, {
   3.7193942332609143`*^9, 3.719394240897705*^9}, {3.719394379122566*^9, 
   3.719394380854415*^9}, {3.7193944539765997`*^9, 3.7193944555942297`*^9}, {
   3.7193962443595343`*^9, 3.7193963293271275`*^9}, {3.7193963700840516`*^9, 
   3.719396373514106*^9}, {3.719396407914482*^9, 3.7193964688286533`*^9}, {
   3.719396531180714*^9, 3.719396539163827*^9}, {3.7193971392148075`*^9, 
   3.71939714462878*^9}, {3.7193987709491377`*^9, 3.7193987721016855`*^9}, {
   3.719398971191515*^9, 3.7193989751777353`*^9}, {3.719399014729602*^9, 
   3.7193990155773783`*^9}, {3.719399927407521*^9, 3.7193999548714895`*^9}, {
   3.719400104518777*^9, 3.719400168134701*^9}, 3.719400205139393*^9, {
   3.7194004070173407`*^9, 3.7194004085861425`*^9}, {3.7194004863190084`*^9, 
   3.719400513017993*^9}, {3.719400558801978*^9, 3.7194005724494057`*^9}, {
   3.719400663502375*^9, 3.7194006694705677`*^9}, {3.719400814991807*^9, 
   3.7194008168228917`*^9}, 3.7194021156903763`*^9, 3.7194026324547033`*^9, {
   3.7201834932537537`*^9, 3.720183493550643*^9}, 3.720183576647914*^9, {
   3.720183655171917*^9, 3.7201836588283386`*^9}, {3.720183834073521*^9, 
   3.7201838738722715`*^9}, {3.720531218711104*^9, 3.7205312569470587`*^9}, {
   3.7205323782349796`*^9, 3.720532390093386*^9}, {3.7205325536531563`*^9, 
   3.7205325537316704`*^9}, {3.720534197720893*^9, 3.720534262090863*^9}, {
   3.7205344954953547`*^9, 3.720534495923636*^9}, 3.7205345375809107`*^9, {
   3.7205354220273123`*^9, 3.7205354318003635`*^9}, {3.7205354916139045`*^9, 
   3.720535495733838*^9}, {3.7206210243134108`*^9, 3.7206210397489476`*^9}, {
   3.720621101564345*^9, 3.720621103746823*^9}, {3.7206212017294226`*^9, 
   3.7206212068938475`*^9}, {3.7206212838540163`*^9, 3.720621285186858*^9}, {
   3.7206238253122673`*^9, 3.720623828509838*^9}, {3.7206238882157245`*^9, 
   3.7206238898960867`*^9}, {3.7206239653280134`*^9, 3.720623988303512*^9}, {
   3.720624054493825*^9, 3.720624079669158*^9}, {3.720624295366766*^9, 
   3.7206242998455553`*^9}, 3.7206244621037645`*^9, {3.7206245577517633`*^9, 
   3.7206245660465293`*^9}, {3.720688768712355*^9, 3.720688782433675*^9}, {
   3.7206889145685034`*^9, 3.7206889503536634`*^9}, 3.7206893980189266`*^9, {
   3.720689705339014*^9, 3.7206897093304663`*^9}, 3.7206899304859796`*^9, 
   3.720690225376673*^9, {3.720690481890705*^9, 3.7206904947211943`*^9}, {
   3.7206905506254077`*^9, 3.720690594719653*^9}, 3.7206906985356092`*^9, {
   3.7206907909889383`*^9, 3.7206908492885327`*^9}, {3.7206937651123075`*^9, 
   3.720693781000243*^9}, {3.720693861925764*^9, 3.7206938702119083`*^9}, {
   3.720708711442773*^9, 3.7207087441840677`*^9}, {3.720709122821783*^9, 
   3.720709122860052*^9}, {3.7207106099276104`*^9, 3.720710688954808*^9}, {
   3.7236481272837768`*^9, 3.723648149779374*^9}, {3.723744481703889*^9, 
   3.723744481865189*^9}, {3.723744516353795*^9, 3.723744526687171*^9}, {
   3.723744579584429*^9, 3.723744590478676*^9}, {3.7238010928737803`*^9, 
   3.723801095717673*^9}, {3.7238011512710147`*^9, 3.723801158677641*^9}, {
   3.7238013342551765`*^9, 3.7238013552406034`*^9}, {3.7238013889454155`*^9, 
   3.723801413274762*^9}, 3.7238014440491676`*^9, {3.723801516964324*^9, 
   3.7238015357621393`*^9}, 3.723801906908621*^9, 3.7238019389213877`*^9, {
   3.7238019701687384`*^9, 3.7238019734995365`*^9}, {3.723802003815731*^9, 
   3.7238020054526987`*^9}, 3.723802037258709*^9, {3.723887977143674*^9, 
   3.723887980018818*^9}, {3.723888011792894*^9, 3.7238880313251214`*^9}, {
   3.723888095562708*^9, 3.723888166157152*^9}, {3.72388820858115*^9, 
   3.7238882289259186`*^9}, {3.7238882976716127`*^9, 
   3.7238882981699476`*^9}, {3.7238883862705927`*^9, 
   3.7238883983956614`*^9}, {3.7238884420494394`*^9, 3.723888468966405*^9}, {
   3.7238896796487393`*^9, 3.7238896827738996`*^9}, {3.723889718918612*^9, 
   3.7238898957001753`*^9}, 3.7238899672225375`*^9, 3.7238900209563427`*^9, {
   3.7238900590742607`*^9, 3.72389013270157*^9}, {3.7238901846406345`*^9, 
   3.7238901888728313`*^9}, {3.723890781853696*^9, 3.7238907878475637`*^9}, 
   3.723890834608132*^9, {3.7238909118881598`*^9, 3.7238909158788767`*^9}, {
   3.725524467322147*^9, 3.7255244811554475`*^9}, {3.725524539201496*^9, 
   3.7255245449736133`*^9}, {3.7255248012629566`*^9, 
   3.7255248200769453`*^9}, {3.725525076800373*^9, 3.7255250768693953`*^9}, {
   3.7255251092283554`*^9, 3.7255251093598795`*^9}, {3.725525165102891*^9, 
   3.7255251652344227`*^9}, {3.7255252160408297`*^9, 3.725525216703202*^9}, 
   3.725525924868594*^9, {3.7255259947984324`*^9, 3.7255260032352724`*^9}, {
   3.725526064804228*^9, 3.7255260758896675`*^9}, {3.725528494548068*^9, 
   3.7255284963105354`*^9}, 3.7255285405001464`*^9, {3.725543627463971*^9, 
   3.7255436384028044`*^9}, {3.7255441330603533`*^9, 
   3.7255441341448393`*^9}, {3.727954440393615*^9, 3.727954470999868*^9}, 
   3.72795452992959*^9, 3.7279546262227945`*^9, {3.7279547026968603`*^9, 
   3.7279547152921405`*^9}, {3.727954769192432*^9, 3.7279548233085036`*^9}, 
   3.727957376522442*^9, {3.7279583222832565`*^9, 3.727958322630582*^9}, {
   3.7279602592699213`*^9, 3.7279602593868895`*^9}, {3.7279641663116765`*^9, 
   3.7279641682789383`*^9}, {3.727964222380101*^9, 3.727964228097453*^9}, {
   3.7279642586457233`*^9, 3.7279643115224504`*^9}, {3.7279643563027143`*^9, 
   3.727964357745143*^9}, {3.7279643957935696`*^9, 3.7279644772046084`*^9}, {
   3.7279645130785837`*^9, 3.7279646785367746`*^9}, {3.727964719860876*^9, 
   3.727964724465643*^9}, 3.7279652908719053`*^9, {3.751893029902432*^9, 
   3.751893036968377*^9}, {3.751896642938569*^9, 3.7518966439370117`*^9}, {
   3.7520622510732255`*^9, 3.7520622526507206`*^9}, {3.752485050126749*^9, 
   3.7524850618344636`*^9}, {3.752490997945434*^9, 3.7524910001601677`*^9}, {
   3.7524910558253345`*^9, 3.7524910564639688`*^9}, 3.7524911110985656`*^9, {
   3.7524914797132215`*^9, 3.7524914821039014`*^9}, 3.752492102312499*^9, {
   3.7524922780488853`*^9, 3.752492278151826*^9}, 3.752492426056984*^9, 
   3.7524925399288273`*^9, 3.7524927175206137`*^9, 3.752493174712224*^9, 
   3.7524935367605824`*^9, {3.752496393263426*^9, 3.7524963943557987`*^9}, 
   3.7524965546001377`*^9, 3.7524992635185537`*^9, 3.752499501462821*^9, 
   3.752499533421523*^9, 3.7524998802378316`*^9, 3.752558336002684*^9, {
   3.7525592947914853`*^9, 3.752559294860495*^9}, 3.7525668904472647`*^9, 
   3.7525678077587667`*^9, 3.752574766511198*^9, {3.7525754553916464`*^9, 
   3.752575455704121*^9}, {3.7525764059313955`*^9, 3.7525764060251293`*^9}, {
   3.7525769018669806`*^9, 3.752576901976349*^9}, 3.752577552869853*^9, 
   3.7525802933026066`*^9, {3.7525854384607754`*^9, 3.7525854387888823`*^9}, 
   3.7526535996312594`*^9, 3.752653642497016*^9, 3.752654669788984*^9, 
   3.7526614942498755`*^9, {3.752670613557279*^9, 3.7526706256057234`*^9}, {
   3.752670997909439*^9, 3.752671001187127*^9}, {3.7526712385238667`*^9, 
   3.7526712474195623`*^9}, {3.75267286687237*^9, 3.752672870846261*^9}, 
   3.75273557423965*^9, {3.7527358372484627`*^9, 3.7527358394045963`*^9}, 
   3.7527365599310613`*^9, 3.7527368575563726`*^9, 3.752737192730849*^9, 
   3.752739327794855*^9, 3.752740798249405*^9, {3.7527442533840885`*^9, 
   3.7527443027078533`*^9}, {3.7527443372112827`*^9, 
   3.7527443702073793`*^9}, {3.752745043324209*^9, 3.7527450472649536`*^9}, {
   3.752745248626328*^9, 3.7527452689447002`*^9}, 3.7527510400811467`*^9, {
   3.752751608881559*^9, 3.752751611838866*^9}, 3.752752068816434*^9, {
   3.7527547992446804`*^9, 3.752754847974966*^9}, 3.7527554080943103`*^9, {
   3.752820917586564*^9, 3.7528209361374736`*^9}, {3.752821020651394*^9, 
   3.7528210222254024`*^9}, {3.752821055540476*^9, 3.7528211131848264`*^9}, {
   3.752821215509471*^9, 3.7528212953615694`*^9}, {3.752821447401803*^9, 
   3.7528214900828075`*^9}, 3.7528215277307873`*^9, {3.7528215933274517`*^9, 
   3.752821632868761*^9}, 3.752823759202195*^9, {3.752823847313808*^9, 
   3.752823847915463*^9}, {3.7528239262019224`*^9, 3.7528239364608974`*^9}, {
   3.752824021432519*^9, 3.7528240517124796`*^9}, {3.7528315494857397`*^9, 
   3.75283156382821*^9}, {3.752831810923997*^9, 3.7528318123128304`*^9}, {
   3.7528392718144608`*^9, 3.7528392985912504`*^9}, {3.752839518793061*^9, 
   3.752839540238781*^9}, {3.7528398663445554`*^9, 3.7528398892637053`*^9}, 
   3.752907884287759*^9, {3.7529875143807025`*^9, 3.752987535067632*^9}, {
   3.752987567879135*^9, 3.7529876678369045`*^9}, {3.752987710720747*^9, 
   3.7529877120019364`*^9}, {3.7529877478006063`*^9, 
   3.7529877931497526`*^9}, {3.7535079782257833`*^9, 3.753507978404261*^9}, {
   3.753509301597131*^9, 3.7535093273548746`*^9}, {3.753510465805729*^9, 
   3.7535104664856253`*^9}, 3.7535108970366096`*^9, {3.753523894540004*^9, 
   3.753523926367975*^9}, {3.7538684978372836`*^9, 3.7538684986586924`*^9}, {
   3.7539545351049232`*^9, 3.753954541115487*^9}, {3.7539558637718496`*^9, 
   3.7539558642275925`*^9}, {3.7539562759489155`*^9, 3.7539563184027505`*^9}, 
   3.753956625597496*^9, {3.7539641190491023`*^9, 3.753964163665823*^9}, {
   3.754038727429097*^9, 3.754038727861685*^9}, {3.7562782641425524`*^9, 
   3.7562782706343513`*^9}, {3.756283328334894*^9, 3.7562833313417397`*^9}, {
   3.7562833693564277`*^9, 3.75628336984242*^9}, {3.7562834208462887`*^9, 
   3.7562834492995043`*^9}, {3.7562859821942263`*^9, 
   3.7562860007418566`*^9}, {3.756295292280878*^9, 3.7562953107693844`*^9}, {
   3.756296012075757*^9, 3.7562961524088483`*^9}, {3.756296283453488*^9, 
   3.7562963060996623`*^9}, {3.7562971903528233`*^9, 
   3.7562971937021403`*^9}, {3.7562972867669125`*^9, 3.756297288748086*^9}, {
   3.7562989718977413`*^9, 3.756298972471489*^9}, {3.7562997100479403`*^9, 
   3.7562997629570756`*^9}, 3.756300023397005*^9, {3.75630094700601*^9, 
   3.7563009595735745`*^9}, {3.7563010511702757`*^9, 3.75630105757473*^9}, {
   3.7563013614108677`*^9, 3.756301368564969*^9}, 3.75630295111348*^9, 
   3.756303074355028*^9, {3.7563741799104586`*^9, 3.7563741800170536`*^9}, {
   3.756473036511069*^9, 3.756473042377001*^9}, {3.7564730842419987`*^9, 
   3.7564730932897005`*^9}, {3.756475511016202*^9, 3.756475558146902*^9}, {
   3.756475592733539*^9, 3.756475609378538*^9}, 3.7565463282064886`*^9, {
   3.756632027785492*^9, 3.756632037815964*^9}, {3.7566437167273846`*^9, 
   3.756643725191554*^9}, {3.7566437591312504`*^9, 3.7566438333495317`*^9}, {
   3.756874989884268*^9, 3.756875009319315*^9}, {3.756888081998434*^9, 
   3.756888133585245*^9}, {3.756888174188343*^9, 3.7568881985634136`*^9}, {
   3.756888246310917*^9, 3.7568882560013833`*^9}, {3.7568883232999134`*^9, 
   3.7568883563623295`*^9}, {3.7568885679651976`*^9, 
   3.7568885684242506`*^9}, {3.7568908681898165`*^9, 3.756890877110591*^9}, 
   3.7568909193468866`*^9, {3.7568914880772715`*^9, 3.756891500926132*^9}, {
   3.7568930203990827`*^9, 3.756893026989067*^9}, {3.756895316843457*^9, 
   3.756895355098689*^9}, {3.75689539849751*^9, 3.7568954292937217`*^9}, {
   3.756896429285441*^9, 3.7568964296716623`*^9}, {3.756896645585122*^9, 
   3.7568966466552277`*^9}, {3.756897467909788*^9, 3.7568974852357473`*^9}, {
   3.756897841161335*^9, 3.756897843187631*^9}, {3.7569046342652435`*^9, 
   3.7569046825933633`*^9}, {3.7569047234282227`*^9, 3.75690483019471*^9}, {
   3.7569048633467627`*^9, 3.756904913516926*^9}, {3.756904969581529*^9, 
   3.756904978281556*^9}, {3.756905008802432*^9, 3.7569050164684105`*^9}, {
   3.7569051094746804`*^9, 3.7569051113493724`*^9}, {3.756905148516054*^9, 
   3.7569051520464325`*^9}, 3.7569051869268913`*^9, {3.7569052315780478`*^9, 
   3.756905262323806*^9}, {3.756905295733797*^9, 3.7569052969536934`*^9}, 
   3.756905350334793*^9, {3.7569054292199707`*^9, 3.7569054472772517`*^9}, {
   3.7569054820474777`*^9, 3.7569055054983373`*^9}, {3.7569056563164473`*^9, 
   3.7569057044099035`*^9}, {3.756905801614913*^9, 3.7569058317688866`*^9}, 
   3.756905877124436*^9, {3.756906014532502*^9, 3.756906016109976*^9}, 
   3.7569061102847505`*^9, {3.7569062229411287`*^9, 3.7569062234903493`*^9}, {
   3.7569062796461067`*^9, 3.7569063078808403`*^9}, {3.7569063508633056`*^9, 
   3.756906351161457*^9}, {3.7569063844749565`*^9, 3.756906386852825*^9}, 
   3.7569071159992647`*^9, {3.7569073930040812`*^9, 3.7569073987104826`*^9}, {
   3.756909806577251*^9, 3.756909855695611*^9}, {3.757048357524858*^9, 
   3.757048368625701*^9}, {3.7570550111647196`*^9, 3.7570550211229086`*^9}, {
   3.757075853380018*^9, 3.75707586363723*^9}, {3.7570786737105093`*^9, 
   3.757078674828193*^9}, {3.7572371420796385`*^9, 3.7572371578834453`*^9}, {
   3.757406292832698*^9, 3.757406387328611*^9}, {3.7574064442445107`*^9, 
   3.757406491476138*^9}, 3.757406643411578*^9, {3.7574067177437196`*^9, 
   3.757406801644144*^9}, {3.757406909674705*^9, 3.7574069101058235`*^9}, {
   3.7574070527690663`*^9, 3.757407052831586*^9}, {3.757407458268508*^9, 
   3.757407461312561*^9}, 3.7574138651017027`*^9, {3.7574140157183313`*^9, 
   3.7574140492388515`*^9}, {3.757414403116696*^9, 3.757414438662964*^9}, 
   3.757415245570372*^9, {3.757424356292141*^9, 3.757424383341437*^9}, {
   3.757424665471424*^9, 3.757424779290073*^9}, {3.757424874906858*^9, 
   3.757424915493929*^9}, {3.7574249988103476`*^9, 3.757425002541675*^9}, 
   3.757425151085617*^9, {3.757425560685936*^9, 3.757425567972086*^9}, {
   3.757425736572398*^9, 3.757425736728634*^9}, {3.757489579722741*^9, 
   3.757489654328188*^9}, {3.7574897223244677`*^9, 3.7574897303149447`*^9}, {
   3.757489878111786*^9, 3.7574899071868076`*^9}, {3.7574904235992684`*^9, 
   3.757490455718973*^9}, {3.7574905797999086`*^9, 3.757490610456422*^9}, {
   3.757499991746254*^9, 3.7575000027241416`*^9}, {3.757669240282439*^9, 
   3.757669249797553*^9}, {3.757669298213478*^9, 3.7576694004631643`*^9}, {
   3.757743592425078*^9, 3.757743611478654*^9}, 3.7577723282196226`*^9, 
   3.7577724502383027`*^9, 3.7577724974685745`*^9, {3.7577725484236617`*^9, 
   3.757772561494173*^9}, {3.758189133521573*^9, 3.758189136130455*^9}, {
   3.7581895155521264`*^9, 3.7581895328917785`*^9}, 3.7584514738278933`*^9, {
   3.75861633303694*^9, 3.7586163410416584`*^9}, {3.879370451768362*^9, 
   3.8793704522643623`*^9}, {3.8793707478042383`*^9, 3.879370776200364*^9}, {
   3.890517795532585*^9, 3.890517829643388*^9}, {3.890517870202716*^9, 
   3.890517871851597*^9}, {3.8905179075556393`*^9, 3.8905179998836155`*^9}, {
   3.890518402154606*^9, 3.890518534186575*^9}, {3.890518573229027*^9, 
   3.890518615562646*^9}, {3.890518649712606*^9, 3.890518681082724*^9}, {
   3.890518775771862*^9, 3.890518797546707*^9}, {3.890518833547078*^9, 
   3.8905188520415745`*^9}, 3.8905190023626766`*^9, {3.8905190484664235`*^9, 
   3.890519107402604*^9}, {3.890519375594592*^9, 3.890519392298954*^9}, {
   3.89051944780081*^9, 3.8905194480594454`*^9}, {3.890519534762579*^9, 
   3.890519557258607*^9}, {3.890519958411605*^9, 3.8905199832915106`*^9}, 
   3.8905227863622136`*^9, {3.8905228888732424`*^9, 3.890522890633851*^9}, {
   3.8905947346529336`*^9, 
   3.8905947393725696`*^9}},ExpressionUUID->"721fc6cb-8e42-44f5-928a-\
a77d05bad3d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.890524435431075*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"d22896c5-688b-45ca-a2c1-791af13be6ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20000", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.890524446643428*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"624f9c0a-6386-4a7d-824f-dfe761d90802"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30000", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{3.8905244578287106`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"2223faea-94f4-4ac1-a038-827bf28a2a74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40000", ",", "19"}], "}"}]], "Print",
 CellChangeTimes->{3.890524469034046*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"fb1fa97a-6e81-44dc-8713-9e7c44f995c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50000", ",", "19"}], "}"}]], "Print",
 CellChangeTimes->{3.890524480031839*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"0877f65f-10cd-41bb-b823-90bd35892aef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.8905244910827713`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"cb9421ab-4696-4705-a236-15a40f9846df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"70000", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{3.8905245010699177`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"0ecc9adf-93fe-4ab0-aa28-d2c068df5e67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"80000", ",", "21"}], "}"}]], "Print",
 CellChangeTimes->{3.890524511817052*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"8a22c3e6-4942-4171-b0fe-bf96b8ae18d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"90000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.890524522942177*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"2f720d29-a72f-44c2-a523-33b467a4574d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100000", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.890524533226101*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"14b96e60-bdc3-4950-a4ba-418f27161def"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"110000", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.890524543901047*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"85a0c786-e2a4-44ff-830f-5947ba254386"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"120000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.8905245538220205`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"1a2da3b4-7c10-4dbd-99c3-39077107a82b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"130000", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.8905245634482217`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"de92e09d-d072-49ac-831e-ffa906aaaf30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"140000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.8905245732689323`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ea7223a9-5f3a-4e75-84af-1966082e83f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"150000", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.890524583057558*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"691b8030-17a7-4246-9d2b-6ab1eff8948d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"160000", ",", "23"}], "}"}]], "Print",
 CellChangeTimes->{3.8905245937174664`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"fe9534f7-4b33-458a-a51e-c2d232071bd5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"170000", ",", "15"}], "}"}]], "Print",
 CellChangeTimes->{3.8905246057910748`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"83b6749b-30a5-4ad3-88b0-8cf442246acc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"180000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.890524616651507*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"a95a16d9-696b-4855-99dc-a52094eca8f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"190000", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{3.890524627374581*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"15a16f56-80bd-4335-bc75-0055635dcc79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"200000", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{3.8905246391413865`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"cc880e25-786e-4763-98b8-5523387cf034"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"210000", ",", "20"}], "}"}]], "Print",
 CellChangeTimes->{3.8905246499186*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"67d1cfb3-5d1d-41a3-98af-b113c4fdd2d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"220000", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.8905246602095413`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"313ac891-6ebd-435c-8ffd-05f21af3b54e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"230000", ",", "21"}], "}"}]], "Print",
 CellChangeTimes->{3.890524671789859*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"9caa6811-8ad1-4e4a-a5eb-e637c2a1ac11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"240000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.8905246831716566`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"42a22a93-1220-4662-ab31-c4eeb2f4e7c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"250000", ",", "19"}], "}"}]], "Print",
 CellChangeTimes->{3.89052469435694*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"bc569f6b-8b78-448e-9967-a4f7c583984b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"260000", ",", "18"}], "}"}]], "Print",
 CellChangeTimes->{3.8905247051281376`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"9e734cf0-d257-4654-8c02-8e1a7773f9f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"270000", ",", "13"}], "}"}]], "Print",
 CellChangeTimes->{3.8905247163013897`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"ee26e922-b655-408e-82e2-f685be8821f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"280000", ",", "17"}], "}"}]], "Print",
 CellChangeTimes->{3.8905247267467356`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"6903b379-9f56-4723-b4ed-1a185bc6f5be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"290000", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.8905247367419033`*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"9a85c805-2389-4553-87b0-7da6478238b8"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<fossil - \>\"", "<>", 
     RowBox[{"ToString", "[", "FeedingType", "]"}], "<>", "\"\< - \>\"", "<>", 
     RowBox[{"ToString", "[", "ResCoeff", "]"}], "<>", "\"\< - \>\"", "<>", 
     RowBox[{"ToString", "[", "constant1", "]"}], "<>", "\"\<.mx\>\""}], ",", 
    "SpeciesHistory"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.890521449401595*^9, 3.890521465673405*^9}, {
  3.8905216420715275`*^9, 3.8905216756893573`*^9}, {3.890522891688613*^9, 
  3.8905228924846964`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"1c3b6e34-9b36-4d86-b34c-5fe59e9213e6"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"0aa0e3ae-8c2d-4892-9f17-d165423b3a3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "part", " ", "with", " ", "generation", " ", "of", " ", "figures"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Quit", "[", "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8905205378985763`*^9, 3.890520541848918*^9}, {
  3.8905238753856*^9, 3.890523886617572*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3a5244f2-4312-43d0-af3a-bef230bd63cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<HierarchicalClustering`\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpeciesHistory", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<fossil - \>\"", "<>", 
     RowBox[{"ToString", "[", "2", "]"}], "<>", "\"\< - \>\"", "<>", 
     RowBox[{"ToString", "[", "2.0", "]"}], "<>", "\"\< - \>\"", "<>", 
     RowBox[{"ToString", "[", "1", "]"}], "<>", "\"\<.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "SpeciesHistory", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpecieIndex", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PopulationSize", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HarvestingEff", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Genome", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NGenes", "=", 
    RowBox[{"10", "*", "10000"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NumberF", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"inputF", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ret", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"inputF", "\[Equal]", 
             RowBox[{"Species", "[", 
              RowBox[{"[", 
               RowBox[{"i1f", ",", "Genome"}], "]"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"ret", "=", "i1f"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"i1f", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ColorsArr", "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", "Green", ",", "Blue", ",", "Cyan", ",", "Orange"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Flabel24", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"y", ",", "x"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp1", "=", 
       RowBox[{
        RowBox[{"Ordering", "[", 
         RowBox[{"x", ",", 
          RowBox[{"-", "1"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"tmp2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"#", ",", "12"}], "]"}], "&"}], "/@", "x"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"tmp2", "[", 
        RowBox[{"[", "tmp1", "]"}], "]"}], "=", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "tmp1", "]"}], "]"}], ",", "12", ",", "Bold", ",", 
         RowBox[{"ColorsArr", "[", 
          RowBox[{"[", "tmp1", "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"PrependTo", "[", 
       RowBox[{"tmp2", ",", 
        RowBox[{"Style", "[", 
         RowBox[{"y", ",", "12", ",", "Bold", ",", "Black"}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{"tmp2", ",", "\"\< - \>\""}], "]"}]}]}], "\[IndentingNewLine]",
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.890520550345162*^9, 3.890520581044029*^9}, {
   3.890521716482594*^9, 3.890521726025568*^9}, {3.890521763993558*^9, 
   3.8905217655615425`*^9}, {3.8905218014990287`*^9, 3.890521827844593*^9}, {
   3.890523738682476*^9, 3.8905237387624817`*^9}, {3.890524830201563*^9, 
   3.8905248393545923`*^9}, 
   3.890594517932601*^9},ExpressionUUID->"bcfbbca0-0037-445d-80c8-\
5456abe6231d"],

Cell[BoxData["149"], "Output",
 CellChangeTimes->{{3.890521737915533*^9, 3.890521767510504*^9}, {
   3.8905218054237685`*^9, 3.8905218297673244`*^9}, 3.8905227951172204`*^9, {
   3.8905237317302523`*^9, 3.8905237487292213`*^9}, 3.8905238980253086`*^9, {
   3.890524834747476*^9, 3.8905248411118674`*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"324409ef-1e33-4c38-8d72-d2c9f815c0fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1, 0, 0], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0.6666666666666666, 0., 0.],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[1, 0, 0]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1, 0, 0],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0, 1, 0], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0., 0.6666666666666666, 0.],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "0"}], "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 1, 0]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0, 1, 0],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0, 0, 1], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0., 0., 0.6666666666666666],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 0, 1]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0, 0, 1],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[0, 1, 1], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0., 0.6666666666666666, 0.6666666666666666],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "1", ",", "1"}], "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 1, 1]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[0, 1, 1],
    Editable->False,
    Selectable->False], ",", 
   InterpretationBox[
    ButtonBox[
     TooltipBox[
      GraphicsBox[{
        {GrayLevel[0], RectangleBox[{0, 0}]}, 
        {GrayLevel[0], RectangleBox[{1, -1}]}, 
        {RGBColor[1, 0.5, 0], RectangleBox[{0, -1}, {2, 1}]}},
       AspectRatio->1,
       DefaultBaseStyle->"ColorSwatchGraphics",
       Frame->True,
       FrameStyle->RGBColor[0.6666666666666666, 0.33333333333333337`, 0.],
       FrameTicks->None,
       ImageSize->
        Dynamic[{
         Automatic, 1.35 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
          Magnification]}],
       PlotRangePadding->None],
      StyleBox[
       RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0.5`", ",", "0"}], "]"}], NumberMarks -> False]],
     Appearance->None,
     BaseStyle->{},
     BaselinePosition->Baseline,
     ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
       If[
        Not[
         AbsoluteCurrentValue["Deployed"]], 
        SelectionMove[Typeset`box$, All, Expression]; 
        FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
        FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[1, 0.5, 0]; 
        FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
        MathLink`CallFrontEnd[
          FrontEnd`AttachCell[Typeset`box$, 
           FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
           Left, Top}, 
           "ClosingActions" -> {
            "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
     DefaultBaseStyle->{},
     Evaluator->Automatic,
     Method->"Preemptive"],
    RGBColor[1, 0.5, 0],
    Editable->False,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.890521737915533*^9, 3.890521767510504*^9}, {
   3.8905218054237685`*^9, 3.8905218297673244`*^9}, 3.8905227951172204`*^9, {
   3.8905237317302523`*^9, 3.8905237487292213`*^9}, 3.8905238980253086`*^9, {
   3.890524834747476*^9, 3.8905248411178827`*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"373622df-48fe-4347-b952-367de5682fdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"i100", "=", "49"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "from", " ", "1", " ", "to", " ", "Length", " ", "of", " ", "species", " ",
     "history"}], "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Species0", "=", 
   RowBox[{"SpeciesHistory", "[", 
    RowBox[{"[", "i100", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Species", "=", 
   RowBox[{"SpeciesHistory", "[", 
    RowBox[{"[", "i100", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Species", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "PopulationSize"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Species2", "=", "Species"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Species", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "Genome"}], "]"}], "]"}], "==", 
          RowBox[{"Species", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "Genome"}], "]"}], "]"}]}], "&&", 
         RowBox[{"i1", "\[NotEqual]", "i2"}]}], ",", 
        RowBox[{
         RowBox[{"Species2", "[", 
          RowBox[{"[", 
           RowBox[{"i1", ",", "PopulationSize"}], "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"Species2", "[", 
           RowBox[{"[", 
            RowBox[{"i1", ",", "PopulationSize"}], "]"}], "]"}], "+", 
          RowBox[{"Species", "[", 
           RowBox[{"[", 
            RowBox[{"i2", ",", "PopulationSize"}], "]"}], "]"}]}]}]}], "]"}], 
      ";"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i1", ",", 
       RowBox[{"Length", "[", "Species", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i2", ",", 
       RowBox[{"Length", "[", "Species", "]"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Species3", "=", 
   RowBox[{"DeleteDuplicatesBy", "[", 
    RowBox[{"Species2", ",", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "Genome", "]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Genomes", "=", 
   RowBox[{"Species3", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "Genome"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "/@", 
   RowBox[{"{", 
    RowBox[{"Species", ",", "Species2", ",", "Species3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Species", "=", "Species2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", 
  RowBox[{"Species", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "PopulationSize"}], "]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NumberF", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"inputF", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ret", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"inputF", "\[Equal]", 
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"i1f", ",", "Genome"}], "]"}], "]"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"ret", "=", "i1f"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"i1f", ",", "1", ",", 
          RowBox[{"Length", "[", "Species", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "ret"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cluster1", "=", 
    RowBox[{"Agglomerate", "[", "Genomes", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"DP1", "=", 
  RowBox[{"DendrogramPlot", "[", 
   RowBox[{"Cluster1", ",", 
    RowBox[{"LeafLabels", "\[Rule]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Flabel24", "[", 
        RowBox[{
         RowBox[{"Round", "[", 
          RowBox[{
           RowBox[{"Species", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"NumberF", "[", "#", "]"}], ",", "PopulationSize"}], 
             "]"}], "]"}], ",", "0.0001"}], "]"}], ",", 
         RowBox[{"Round", "[", 
          RowBox[{
           RowBox[{"Species", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"NumberF", "[", "#", "]"}], ",", "HarvestingEff"}], 
             "]"}], "]"}], ",", "0.01"}], "]"}]}], "]"}], "&"}], ")"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"512", ",", "200"}], "}"}], "/", "1"}]}], ",", 
    RowBox[{"Orientation", "\[Rule]", "Left"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.890521778169563*^9, {3.8905945568115683`*^9, 
   3.8905946086036296`*^9}},ExpressionUUID->"6f884bef-8964-47e5-8fa1-\
463824b46a68"],

Cell[BoxData["49"], "Output",
 CellChangeTimes->{
  3.8905217405041037`*^9, {3.890521811403591*^9, 3.8905218304501867`*^9}, 
   3.8905227952204733`*^9, {3.8905237406704917`*^9, 3.890523748827891*^9}, 
   3.890523898120558*^9, 3.8905248423270864`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"7fe4590d-bedd-4314-a2e7-82d59c601620"],

Cell[BoxData["1.993224161285685`"], "Output",
 CellChangeTimes->{
  3.8905217405041037`*^9, {3.890521811403591*^9, 3.8905218304501867`*^9}, 
   3.8905227952204733`*^9, {3.8905237406704917`*^9, 3.890523748827891*^9}, 
   3.890523898120558*^9, 3.89052484233611*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"b1517026-e36c-4788-9550-8c34b407a269"],

Cell[BoxData["6.06313991342301`"], "Output",
 CellChangeTimes->{
  3.8905217405041037`*^9, {3.890521811403591*^9, 3.8905218304501867`*^9}, 
   3.8905227952204733`*^9, {3.8905237406704917`*^9, 3.890523748827891*^9}, 
   3.890523898120558*^9, 3.8905248423381147`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"70028f57-d57d-400f-8f41-5ee60bb59741"],

Cell[BoxData[
 TemplateBox[{
  "Agglomerate", "ties", 
   "\"\\!\\(\\*RowBox[{\\\"3\\\"}]\\) ties have been detected; reordering \
input may produce a different result.\"", 2, 38, 2, 26277524144487677418, 
   "Local", "HierarchicalClustering`Agglomerate"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.8905217405201454`*^9, {3.890521811972079*^9, 3.8905218310216827`*^9}, 
   3.8905227964577684`*^9, {3.890523740879037*^9, 3.8905237491356974`*^9}, 
   3.8905238984353814`*^9, 3.89052484266096*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"0a406a24-54d0-47cd-8d6e-2370f1db7073"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[
    0, 1, 0]}, {{}, {LineBox[{{0, 2}, {-1, 2}, {-1, 3}, {0, 3}}], 
     LineBox[{{-1, 2.5}, {-1, 2.5}, {-1, 4}, {0, 4}}], 
     LineBox[{{-1, 3.25}, {-2, 3.25}, {-2, 5}, {0, 5}}], 
     LineBox[{{-2, 4.125}, {-2, 4.125}, {-2, 6}, {0, 6}}], 
     LineBox[{{-2, 5.0625}, {-8, 5.0625}, {-8, 7}, {0, 7}}], 
     LineBox[{{0, 1}, {-10, 1}, {-10, 6.03125}, {-8, 6.03125}}], 
     LineBox[{{0, 8}, {-2, 8}, {-2, 9}, {0, 9}}], 
     LineBox[{{0, 10}, {-1, 10}, {-1, 11}, {0, 11}}], 
     LineBox[{{-1, 10.5}, {-1, 10.5}, {-1, 12}, {0, 12}}], 
     LineBox[{{-2, 8.5}, {-9, 8.5}, {-9, 11.25}, {-1, 11.25}}], 
     LineBox[{{-10, 3.515625}, {-60, 3.515625}, {-60, 9.875}, {-9, 
        9.875}}]}}, {InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0376`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.09`", 12, StripOnInput -> False], 
       StyleBox["0.17`", 12, StripOnInput -> False], 
       StyleBox["0.41000000000000003`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.11`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 1}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.7321000000000001`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.23`", 12, StripOnInput -> False], 
       StyleBox["0.16`", 12, StripOnInput -> False], 
       StyleBox["0.16`", 12, StripOnInput -> False], 
       StyleBox["0.33`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.1`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 2}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.3534`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.23`", 12, StripOnInput -> False], 
       StyleBox["0.16`", 12, StripOnInput -> False], 
       StyleBox["0.14`", 12, StripOnInput -> False], 
       StyleBox["0.33`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.1`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 3}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0067`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.13`", 12, StripOnInput -> False], 
       StyleBox["0.15`", 12, StripOnInput -> False], 
       StyleBox["0.34`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.1`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 4}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0018000000000000002`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.13`", 12, StripOnInput -> False], 
       StyleBox["0.14`", 12, StripOnInput -> False], 
       StyleBox["0.33`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.1`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 5}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0074`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.13`", 12, StripOnInput -> False], 
       StyleBox["0.15`", 12, StripOnInput -> False], 
       StyleBox["0.37`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.1`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 6}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.013600000000000001`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.18`", 12, StripOnInput -> False], 
       StyleBox["0.14`", 12, StripOnInput -> False], 
       StyleBox["0.37`", 12, Bold, 
        RGBColor[0, 1, 1], StripOnInput -> False], 
       StyleBox["0.06`", 12, StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 7}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0155`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.12`", 12, StripOnInput -> False], 
       StyleBox["0.19`", 12, StripOnInput -> False], 
       StyleBox["0.29`", 12, StripOnInput -> False], 
       StyleBox["0.`", 12, StripOnInput -> False], 
       StyleBox["0.33`", 12, Bold, 
        RGBColor[1, 0.5, 0], StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 8}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0025`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.12`", 12, StripOnInput -> False], 
       StyleBox["0.19`", 12, StripOnInput -> False], 
       StyleBox["0.29`", 12, StripOnInput -> False], 
       StyleBox["0.`", 12, StripOnInput -> False], 
       StyleBox["0.33`", 12, Bold, 
        RGBColor[1, 0.5, 0], StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 9}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.7429`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.13`", 12, StripOnInput -> False], 
       StyleBox["0.26`", 12, StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.`", 12, StripOnInput -> False], 
       StyleBox["0.39`", 12, Bold, 
        RGBColor[1, 0.5, 0], StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 10}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.048100000000000004`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.12`", 12, StripOnInput -> False], 
       StyleBox["0.25`", 12, StripOnInput -> False], 
       StyleBox["0.21`", 12, StripOnInput -> False], 
       StyleBox["0.`", 12, StripOnInput -> False], 
       StyleBox["0.39`", 12, Bold, 
        RGBColor[1, 0.5, 0], StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 11}], 
     ImageScaled[{0, Rational[1, 2]}]], InsetBox[
     TemplateBox[{" - ", "\" - \"", 
       StyleBox["0.0317`", 12, Bold, 
        GrayLevel[0], StripOnInput -> False], 
       StyleBox["0.19`", 12, StripOnInput -> False], 
       StyleBox["0.26`", 12, StripOnInput -> False], 
       StyleBox["0.19`", 12, StripOnInput -> False], 
       StyleBox["0.`", 12, StripOnInput -> False], 
       StyleBox["0.35000000000000003`", 12, Bold, 
        RGBColor[1, 0.5, 0], StripOnInput -> False]},
      "RowWithSeparators"], Offset[{4, 0}, {0, 12}], 
     ImageScaled[{0, Rational[1, 2]}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  ImageSize->{512, 200},
  PlotRange->All]], "Output",
 CellChangeTimes->{
  3.8905217405041037`*^9, {3.890521811403591*^9, 3.8905218304501867`*^9}, 
   3.8905227952204733`*^9, {3.8905237406704917`*^9, 3.890523748827891*^9}, 
   3.890523898120558*^9, 3.8905248427261305`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"280af6e1-7ebe-4368-a559-85c3c2571ee0"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "}"}], "&"}], ",", "5"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Species0", "=", 
      RowBox[{"SpeciesHistory", "[", 
       RowBox[{"[", "i100", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"total1", "=", 
      RowBox[{"Total", "[", 
       RowBox[{"Species0", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "PopulationSize"}], "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"geffs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Reverse", "[", 
         RowBox[{"Sort", "[", "#", "]"}], "]"}], "&"}], "/@", 
       RowBox[{"Species0", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "HarvestingEff"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"T1", "[", 
           RowBox[{"[", "i2", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"i100", "*", "2000"}], ",", 
            RowBox[{
             RowBox[{"Total", "[", 
              RowBox[{
               RowBox[{"Species0", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "PopulationSize"}], "]"}], "]"}], "*", 
               RowBox[{"geffs", "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "i2"}], "]"}], "]"}]}], "]"}], "/", 
             "total1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i2", ",", "5"}], "}"}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"i100", ",", 
      RowBox[{"Length", "[", "SpeciesHistory", "]"}]}], "}"}]}], "]"}], 
  ";"}]}], "Input",
 CellFrame->{{0, 0}, {0, 3}},
 CellChangeTimes->{3.890521850775098*^9, 3.8905237565213614`*^9, 
  3.8905238629214745`*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"094846c2-f345-4b18-8acc-bb5e7e2b2880"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PS1", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", 
     RowBox[{"Darker", "[", 
      RowBox[{"Green", ",", "0.4"}], "]"}], ",", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"1.0", ",", "0.8", ",", "0.2"}], "]"}], ",", "Green", ",", 
     "Black"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PS1", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"Red", ",", 
     RowBox[{"Darker", "[", 
      RowBox[{"Green", ",", "0.4"}], "]"}], ",", "Blue", ",", 
     RowBox[{"RGBColor", "[", 
      RowBox[{"1.0", ",", "0.8", ",", "0.2"}], "]"}], ",", 
     RowBox[{"Darker", "[", 
      RowBox[{"Cyan", ",", "0.3"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyEpilog", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x", ",", "y"}], "}"}], ",", 
     RowBox[{"Inset", "[", 
      RowBox[{
       RowBox[{"Framed", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"x", ",", "24", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}]}], "]"}], ",", 
         RowBox[{"Background", "\[Rule]", "White"}], ",", 
         RowBox[{"FrameStyle", "\[Rule]", "White"}]}], "]"}], ",", "y", ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Top"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"LLP1", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"T1", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"PS1", "[", "1", "]"}]}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"#", ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", " ", 
             "16"}], "]"}], "&"}], "/@", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\[LeftAngleBracket]max[\!\(\*SubscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{\"\[Mu]\", \
StyleBox[\"i\",FontSlant->\"Italic\"]}]]]\)]\!\(\*SubscriptBox[\(\
\[RightAngleBracket]\), \(\[Mu]\)]\) (\!\(\*SuperscriptBox[\(1\), \
\(st\)]\))\>\"", ",", "\"\<\!\(\*SuperscriptBox[\(2\), \(nd\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(3\), \(rd\)]\)\>\"", ",", 
            "\"\<\!\(\*SuperscriptBox[\(4\), \(th\)]\)\>\"", ",", 
            "\"\<\[LeftAngleBracket]min[\!\(\*SubscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{\"\[Mu]\", \
StyleBox[\"i\",FontSlant->\"Italic\"]}]]]\)]\!\(\*SubscriptBox[\(\
\[RightAngleBracket]\), \(\[Mu]\)]\) (\!\(\*SuperscriptBox[\(5\), \
\(th\)]\))\>\""}], "}"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Panel"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0.75", ",", "0.71"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}], ",", 
    RowBox[{"Frame", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", " ", "18", 
       ",", "Black"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Harvesting eff.\>\"", ",", "20", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", "Black"}],
           "]"}], ",", "None"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<Step\>\"", ",", "20", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", "Black"}],
           "]"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"1", "*", "100000"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1.0"}], "}"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8905218701553717`*^9, 3.8905218725705285`*^9}, {
  3.8905228110181828`*^9, 3.8905228111625943`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"f71aca59-86ab-429d-8528-138eea139172"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {{}, {}, 
      {RGBColor[1, 0, 0], PointSize[
        NCache[
         Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw1VQs41XcYPo5zjsvhXJLE6LJuSo0RDeH7ImdnWcQU6+QpRZhJaZ4uZ/kr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        "]]}, 
      {RGBColor[0., 0.6, 0.], PointSize[
        NCache[
         Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw9VQs01HkUHgyGwcx45DhFyWGjNj1EyXJvdrGxW0gp00OeWzLTy24au7PI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        "]]}, 
      {RGBColor[0, 0, 1], PointSize[
        NCache[
         Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw1VQlQU2cQhoRwR/KwgqDIodSqU8DSaqsCu1pRNIpKqfEA5ZAKiERAhlrU
FLGlKGAV8ACbBqm1FfFAY4HKFSsoCg1KBaMVUcEqh0C4GoQeb19m3mR29tvv
291/9/8dg6PXbOHp6ell/fv99///D+RgtDdr9hn7W16sfR6MNfX3nt2qYW3p
VVDvqcn6bC3ZUA5Jvs8qT7VWs3aKCkzbvMRHtdcJXw09+nGJ1sOEl9RCVpu8
4Qe7mxRfD+8xcSUj5aSXqQYHP75Hveg34rsLW59v/3yFPvEnNsLMm22yRXkq
4r8POyyHLKvLCR/aDHKL8902jsQn0YB6cl2Osx3Fix9BWl3V8cbJZMNj8C5t
LugsIPtEC7x/6KqCb0n5Zj6B9NLsY0uDyU5vhdVRLqPXrCn/lKcwlDP1bmQv
6Sc9g+JKrSZ/L+ETn4N0UbHO+gzlE98GU46tUqsauH62Q/cF7cHnPhQf8QIE
OQHFWn3Ch/4FSoXy62gx4QNfQsJHMYVPGcpX8goaSndeWf76Bmuv6YAme+M1
r8sIL+6EZVfmzMudQvl6d0GvtHW3TEfnA91QYhN2ODKI9O1eg2/q0qKRWoo/
8Rpc5vplFN8jPesemOSkaFl+gOzMHqhaHrtMV035Mr0Q/Em31/jFt6lfveCu
+6BLpSM+sz7wCrmXd2oV5ZvSB2a7HMMOHaN4gRYcVOnxmyMo3yQtVC78s8rH
j/TGtLAnvNJN8hXX334YyJSINS3kH+6HqvZ+QfBfxB8/AFeGWqUezwnfNwAr
7Rxt1TmElw5CnRyWpY0RvnMQPPwjPYMayI4YgqFH3YuitlF8+xAUvyx4HOJB
+YUOw/4lcQ09xyn/J8Mwc3Do58b5FB/4N/hOvC47/ZT0NH9DvstvvsK13Pnp
gBk/bYZPGvE16uCyZiFfHkt6a0Yg4I6RZH8v8dWPAE7Ye7b5e7LFb2D6u4EO
XfOI7+YbGHn25lG7jGzvUaj4cvBS1HziU43CUIh7+NZAbv7HwHOq5vd13uS/
NgYLymLitgooHzs9/IJZN/LgKouXbdBDhvF3SdWS/gk9dNtwWOfVQf4mPczn
rZ809TzFW+tjUJeVsHuA/P76+NO1xoTRFG6/9PGj8OiovZ+y/ZM16ONKRXnA
AjHFMzxMcr4rv7+Sxct8eXgwO9KkvYTmN52H6Rd9s2OSWbzsNg+37Oev2BFd
R/PGx4mJHm8n5N5h/T58NL14YLC6lc4rhY8d2VAdWsfWI7vBx21mQQm9NqQv
MEDpO66Z3ZvZeZYtMsAx19HR09u5+TRAP+VudUYa1VdhgHNbjuRH1JJ/zABX
M5EOgh+I30OAsSOKqMwMyj9RgKmXJRPE+2pZf4kAHRtNZ9vkUX+HBeiUe9XJ
6wDVP9cQb/O22I+G0vnFG2LhdLPIMtoX2WVDbPpg39e2r8jfZ4h39JYkqI9Q
f2cb4e08lWsscPePER6Vf+H0eBzFFxrh/Bv7eXMmUXynEb6Utdo50f7LZhmj
dOm5Gqv75I8wxqzOEGF+KeV3xhjD5t1ytd9I9bUbo2e9VZHJFeJ3NsH5F1oD
bC+RP9QE01TxiqYg9j6X5Zlg/K8z0365Rf4nJjhvlrOzuyHp25uiycK467vm
kn6gKfbbRxu4c/ORa4o7fnTZpOPeE40p3iwVlwT7kL6NGfq07C5avZJ7H8xQ
k+WQEi6n/mSboWDaqu9yJNw+mmGZqCwvIZn8481xhrw0DFTcfppj44Upi0UD
xH/IHG3jlRtPF5K/3hxrcmZ58qLp/IVCtO0/ydNNI36xELtvrOC5xlF9qUJM
94sQTgdun4XY3hHWaEvvjcxoHBalPojZeZLmw3schr1ShxbI2X7JksfhWauP
L7ly77HqX79HckZSB+nrW+C+sRZvZRD3flvg+oeSlIEM4t9jgU2fhDzYKOTu
Aws8t3BGEGipfp0FugV/o+gLIX07EZrHKh9OyGf1YIEI47o25/FzCb9BhM0K
t3ITK5avYpcIK5URbx3EWro/RLj6y7eTq66xeCgWYQwabZ/AxTeJ8Gz+H2XK
r1i9ikEROvu/f136O+lbM7jJPTxWGUb6cxhcXPAiPaCQ+uHPoHL9Q63cja2v
Io5B6axR0eVWis9k8PAdz92nsim+iMFhj3OfX+T2oYHBdyaWj33bQvn3MLiM
KWxOU1B/GEsMSrTo2bSEtcHNEqeHtX14UF3j9Q+JSByR
        "]]}, 
      {RGBColor[1., 0.8, 0.2], PointSize[
        NCache[
         Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw1VQlU1PUWHoZhQIZlBkkEhYR6gE4nCUoTBe+FJMlxg+hBPNGHKKQIZIBs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        "]]}, 
      {RGBColor[0., 0.7, 0.7], PointSize[
        NCache[
         Rational[1, 120], 0.008333333333333333]], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJw1VQtQk2cWDeQBgYQkMBVLoayKUkVXKSpWVO5FByuLo6CwoVKtEirVOItK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        "]]}}, {{}, {}}}, InsetBox[
     TemplateBox[{
       StyleBox[
       "\"\[LeftAngleBracket]max[\\!\\(\\*SubscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{\\\"\[Mu]\\\", \
StyleBox[\\\"i\\\",FontSlant->\\\"Italic\\\"]}]]]\\)]\\!\\(\\*SubscriptBox[\\(\
\[RightAngleBracket]\\), \\(\[Mu]\\)]\\) (\\!\\(\\*SuperscriptBox[\\(1\\), \
\\(st\\)]\\))\"", FontFamily -> "Arial", 16, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(2\\), \\(nd\\)]\\)\"", FontFamily -> 
        "Arial", 16, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(3\\), \\(rd\\)]\\)\"", FontFamily -> 
        "Arial", 16, StripOnInput -> False], 
       StyleBox[
       "\"\\!\\(\\*SuperscriptBox[\\(4\\), \\(th\\)]\\)\"", FontFamily -> 
        "Arial", 16, StripOnInput -> False], 
       StyleBox[
       "\"\[LeftAngleBracket]min[\\!\\(\\*SubscriptBox[\\\"\[Sigma]\\\", \
StyleBox[RowBox[{\\\"\[Mu]\\\", \
StyleBox[\\\"i\\\",FontSlant->\\\"Italic\\\"]}]]]\\)]\\!\\(\\*SubscriptBox[\\(\
\[RightAngleBracket]\\), \\(\[Mu]\\)]\\) (\\!\\(\\*SuperscriptBox[\\(5\\), \
\\(th\\)]\\))\"", FontFamily -> "Arial", 16, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        PanelBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.6, 0.]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.6, 0.]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1., 0.8, 0.2]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1., 0.8, 0.2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.7, 0.7]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.7, 0.7]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageSizeAction -> "ResizeToFit"], LineIndent -> 0, StripOnInput -> 
           False], {FontFamily -> "Arial"}, StripOnInput -> False], 
         Background -> Automatic, ContentPadding -> True, 
         FrameMargins -> {{5, 5}, {5, 5}}], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0., 0.6, 0.], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0.4, 0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.`", ",", "0.6`", ",", "0.`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0., 0.6, 0.]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0., 0.6, 0.], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1., 0.8, 0.2], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6666666666666667, 0.5333333333333334, 
                    0.13333333333333336`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1.`", ",", "0.8`", ",", "0.2`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1., 0.8, 0.2]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1., 0.8, 0.2], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", 
                    FractionBox["1", "120"], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0., 0.7, 0.7], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0., 0.4666666666666667, 0.4666666666666667], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.`", ",", "0.7`", ",", "0.7`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0., 0.7, 0.7]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0., 0.7, 0.7], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "Panel"}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.75, 0.71}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       StyleBox["\"Harvesting eff.\"", 20, FontFamily -> "Arial", 
        GrayLevel[0], StripOnInput -> False], TraditionalForm], None}, {
      FormBox[
       StyleBox["\"Step\"", 20, FontFamily -> "Arial", 
        GrayLevel[0], StripOnInput -> False], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[FontFamily -> "Arial", 18, 
     GrayLevel[0]],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->500,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 100000}, {0, 1.}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{}, {{{}, {}, {
         Hue[0.67, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 120]], 
          AbsoluteThickness[1.6], 
          RGBColor[1, 0, 0]], 
         Line[CompressedData["
1:eJw1VQs41XcYPo5zjsvhXJLE6LJuSo0RDeH7ImdnWcQU6+QpRZhJaZ4uZ/kr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          "]]}, {
         Hue[0.9060679774997897, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 120]], 
          AbsoluteThickness[1.6], 
          RGBColor[0., 0.6, 0.]], 
         Line[CompressedData["
1:eJw9VQs01HkUHgyGwcx45DhFyWGjNj1EyXJvdrGxW0gp00OeWzLTy24au7PI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          "]]}, {
         Hue[0.1421359549995791, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 120]], 
          AbsoluteThickness[1.6], 
          RGBColor[0, 0, 1]], 
         Line[CompressedData["
1:eJw1VQlQU2cQhoRwR/KwgqDIodSqU8DSaqsCu1pRNIpKqfEA5ZAKiERAhlrU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          "]]}, {
         Hue[0.37820393249936934`, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 120]], 
          AbsoluteThickness[1.6], 
          RGBColor[1., 0.8, 0.2]], 
         Line[CompressedData["
1:eJw1VQlU1PUWHoZhQIZlBkkEhYR6gE4nCUoTBe+FJMlxg+hBPNGHKKQIZIBs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          "]]}, {
         Hue[0.6142719099991583, 0.6, 0.6], 
         Directive[
          PointSize[
           Rational[1, 120]], 
          AbsoluteThickness[1.6], 
          RGBColor[0., 0.7, 0.7]], 
         Line[CompressedData["
1:eJw1VQtQk2cWDeQBgYQkMBVLoayKUkVXKSpWVO5FByuLo6CwoVKtEirVOItK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          "]]}}}, {{}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         Style["Harvesting eff.", 20, FontFamily -> "Arial", 
          GrayLevel[0]], None}, {
         Style["Step", 20, FontFamily -> "Arial", 
          GrayLevel[0]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[FontFamily -> "Arial", 18, 
        GrayLevel[0]], GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, PlotRange -> {{0, 100000}, {0, 1.}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[
          Rational[1, 120]], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[
          Rational[1, 120]], 
         AbsoluteThickness[1.6], 
         RGBColor[0., 0.6, 0.]], 
        Directive[
         PointSize[
          Rational[1, 120]], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[
          Rational[1, 120]], 
         AbsoluteThickness[1.6], 
         RGBColor[1., 0.8, 0.2]], 
        Directive[
         PointSize[
          Rational[1, 120]], 
         AbsoluteThickness[1.6], 
         RGBColor[0., 0.7, 0.7]]}, {
        Style[
        "\[LeftAngleBracket]max[\!\(\*SubscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{\"\[Mu]\", \
StyleBox[\"i\",FontSlant->\"Italic\"]}]]]\)]\!\(\*SubscriptBox[\(\
\[RightAngleBracket]\), \(\[Mu]\)]\) (\!\(\*SuperscriptBox[\(1\), \(st\)]\))",
          FontFamily -> "Arial", 16], 
        Style[
        "\!\(\*SuperscriptBox[\(2\), \(nd\)]\)", FontFamily -> "Arial", 16], 
        Style[
        "\!\(\*SuperscriptBox[\(3\), \(rd\)]\)", FontFamily -> "Arial", 16], 
        Style[
        "\!\(\*SuperscriptBox[\(4\), \(th\)]\)", FontFamily -> "Arial", 16], 
        Style[
        "\[LeftAngleBracket]min[\!\(\*SubscriptBox[\"\[Sigma]\", \
StyleBox[RowBox[{\"\[Mu]\", \
StyleBox[\"i\",FontSlant->\"Italic\"]}]]]\)]\!\(\*SubscriptBox[\(\
\[RightAngleBracket]\), \(\[Mu]\)]\) (\!\(\*SuperscriptBox[\(5\), \(th\)]\))",
          FontFamily -> "Arial", 16]}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> {}, 
       LegendFunction -> Panel, LegendLayout -> "Column"]], {0.75, 0.71}, 
     Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.890521854740754*^9, 3.8905218735697136`*^9}, {
   3.8905227988178387`*^9, 3.8905228119036665`*^9}, 3.890523865737426*^9, 
   3.8905238999886484`*^9, 3.8905248535179157`*^9},
 CellLabel->"Out[45]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
120.],ExpressionUUID->"bc83121c-5147-474f-8276-1ee832f2d9e4"]
}, Open  ]]
},
WindowSize->{574.8, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aadbf337-8b83-412e-9c1c-af73bda1d0f9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 219, 4, 28, "Input",ExpressionUUID->"0cfc3fe3-5801-453e-8b6a-642bf96f7b8c"],
Cell[779, 26, 2874, 44, 127, "Input",ExpressionUUID->"cd25a318-d3ef-40a0-97cd-166a6ccf4aeb"],
Cell[3656, 72, 38904, 789, 3169, "Input",ExpressionUUID->"4c5b74c0-537f-4245-b038-01610ea85883"],
Cell[42563, 863, 7185, 118, 313, "Input",ExpressionUUID->"1ca3833d-0490-4f76-ada6-3639cb80e5ee"],
Cell[CellGroupData[{
Cell[49773, 985, 35566, 551, 1230, "Input",ExpressionUUID->"721fc6cb-8e42-44f5-928a-a77d05bad3d9"],
Cell[CellGroupData[{
Cell[85364, 1540, 224, 6, 21, "Print",ExpressionUUID->"d22896c5-688b-45ca-a2c1-791af13be6ca"],
Cell[85591, 1548, 224, 6, 21, "Print",ExpressionUUID->"624f9c0a-6386-4a7d-824f-dfe761d90802"],
Cell[85818, 1556, 226, 6, 21, "Print",ExpressionUUID->"2223faea-94f4-4ac1-a038-827bf28a2a74"],
Cell[86047, 1564, 224, 6, 21, "Print",ExpressionUUID->"fb1fa97a-6e81-44dc-8713-9e7c44f995c0"],
Cell[86274, 1572, 224, 6, 21, "Print",ExpressionUUID->"0877f65f-10cd-41bb-b823-90bd35892aef"],
Cell[86501, 1580, 226, 6, 21, "Print",ExpressionUUID->"cb9421ab-4696-4705-a236-15a40f9846df"],
Cell[86730, 1588, 226, 6, 21, "Print",ExpressionUUID->"0ecc9adf-93fe-4ab0-aa28-d2c068df5e67"],
Cell[86959, 1596, 224, 6, 21, "Print",ExpressionUUID->"8a22c3e6-4942-4171-b0fe-bf96b8ae18d9"],
Cell[87186, 1604, 224, 6, 21, "Print",ExpressionUUID->"2f720d29-a72f-44c2-a523-33b467a4574d"],
Cell[87413, 1612, 225, 6, 21, "Print",ExpressionUUID->"14b96e60-bdc3-4950-a4ba-418f27161def"],
Cell[87641, 1620, 225, 6, 21, "Print",ExpressionUUID->"85a0c786-e2a4-44ff-830f-5947ba254386"],
Cell[87869, 1628, 227, 6, 21, "Print",ExpressionUUID->"1a2da3b4-7c10-4dbd-99c3-39077107a82b"],
Cell[88099, 1636, 227, 6, 21, "Print",ExpressionUUID->"de92e09d-d072-49ac-831e-ffa906aaaf30"],
Cell[88329, 1644, 227, 6, 21, "Print",ExpressionUUID->"ea7223a9-5f3a-4e75-84af-1966082e83f6"],
Cell[88559, 1652, 225, 6, 21, "Print",ExpressionUUID->"691b8030-17a7-4246-9d2b-6ab1eff8948d"],
Cell[88787, 1660, 227, 6, 21, "Print",ExpressionUUID->"fe9534f7-4b33-458a-a51e-c2d232071bd5"],
Cell[89017, 1668, 227, 6, 21, "Print",ExpressionUUID->"83b6749b-30a5-4ad3-88b0-8cf442246acc"],
Cell[89247, 1676, 225, 6, 21, "Print",ExpressionUUID->"a95a16d9-696b-4855-99dc-a52094eca8f9"],
Cell[89475, 1684, 225, 6, 21, "Print",ExpressionUUID->"15a16f56-80bd-4335-bc75-0055635dcc79"],
Cell[89703, 1692, 227, 6, 21, "Print",ExpressionUUID->"cc880e25-786e-4763-98b8-5523387cf034"],
Cell[89933, 1700, 223, 6, 21, "Print",ExpressionUUID->"67d1cfb3-5d1d-41a3-98af-b113c4fdd2d5"],
Cell[90159, 1708, 227, 6, 21, "Print",ExpressionUUID->"313ac891-6ebd-435c-8ffd-05f21af3b54e"],
Cell[90389, 1716, 225, 6, 21, "Print",ExpressionUUID->"9caa6811-8ad1-4e4a-a5eb-e637c2a1ac11"],
Cell[90617, 1724, 227, 6, 21, "Print",ExpressionUUID->"42a22a93-1220-4662-ab31-c4eeb2f4e7c1"],
Cell[90847, 1732, 224, 6, 21, "Print",ExpressionUUID->"bc569f6b-8b78-448e-9967-a4f7c583984b"],
Cell[91074, 1740, 227, 6, 21, "Print",ExpressionUUID->"9e734cf0-d257-4654-8c02-8e1a7773f9f4"],
Cell[91304, 1748, 227, 6, 21, "Print",ExpressionUUID->"ee26e922-b655-408e-82e2-f685be8821f9"],
Cell[91534, 1756, 227, 6, 21, "Print",ExpressionUUID->"6903b379-9f56-4723-b4ed-1a185bc6f5be"],
Cell[91764, 1764, 227, 6, 21, "Print",ExpressionUUID->"9a85c805-2389-4553-87b0-7da6478238b8"]
}, Open  ]]
}, Open  ]],
Cell[92018, 1774, 763, 16, 88, "Input",ExpressionUUID->"1c3b6e34-9b36-4d86-b34c-5fe59e9213e6"],
Cell[92784, 1792, 329, 10, 10, "Text",ExpressionUUID->"0aa0e3ae-8c2d-4892-9f17-d165423b3a3a"],
Cell[93116, 1804, 415, 10, 49, "Input",ExpressionUUID->"3a5244f2-4312-43d0-af3a-bef230bd63cf"],
Cell[CellGroupData[{
Cell[93556, 1818, 4095, 104, 712, "Input",ExpressionUUID->"bcfbbca0-0037-445d-80c8-5456abe6231d"],
Cell[97654, 1924, 383, 5, 32, "Output",ExpressionUUID->"324409ef-1e33-4c38-8d72-d2c9f815c0fb"],
Cell[98040, 1931, 8419, 222, 32, "Output",ExpressionUUID->"373622df-48fe-4347-b952-367de5682fdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106496, 2158, 5052, 143, 673, "Input",ExpressionUUID->"6f884bef-8964-47e5-8fa1-463824b46a68"],
Cell[111551, 2303, 329, 5, 32, "Output",ExpressionUUID->"7fe4590d-bedd-4314-a2e7-82d59c601620"],
Cell[111883, 2310, 342, 5, 32, "Output",ExpressionUUID->"b1517026-e36c-4788-9550-8c34b407a269"],
Cell[112228, 2317, 344, 5, 32, "Output",ExpressionUUID->"70028f57-d57d-400f-8f41-5ee60bb59741"],
Cell[112575, 2324, 623, 13, 23, "Message",ExpressionUUID->"0a406a24-54d0-47cd-8d6e-2370f1db7073"],
Cell[113201, 2339, 7580, 154, 217, "Output",ExpressionUUID->"280af6e1-7ebe-4368-a559-85c3c2571ee0"]
}, Open  ]],
Cell[120796, 2496, 2174, 60, 274, "Input",ExpressionUUID->"094846c2-f345-4b18-8acc-bb5e7e2b2880"],
Cell[CellGroupData[{
Cell[122995, 2560, 4428, 113, 417, "Input",ExpressionUUID->"f71aca59-86ab-429d-8528-138eea139172"],
Cell[127426, 2675, 87379, 1594, 335, 50142, 983, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"bc83121c-5147-474f-8276-1ee832f2d9e4"]
}, Open  ]]
}
]
*)



==> anc/Harvesting_Fig2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    131268,       2470]
NotebookOptionsPosition[    130163,       2446]
NotebookOutlinePosition[    130752,       2465]
CellTagsIndexPosition[    130709,       2462]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6958285104345703`*^9, 3.6958285259970703`*^9}, {
  3.89036179039808*^9, 3.8903617944785566`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"0cfc3fe3-5801-453e-8b6a-642bf96f7b8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpecieIndex", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PopulationSize", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HarvestingEff", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Genome", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NGenes", "=", "10"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "=", "\[IndentingNewLine]", 
    "              ", 
    RowBox[{
     RowBox[{
      RowBox[{"''", 
       RowBox[{"Harvesting", "''"}]}], "\[IndentingNewLine]", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "==="}], "=", 
     RowBox[{"===", "===", "===", "===", "==="}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmpDelta", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FofDelta", "[", "x_", "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"x", "\[LessEqual]", "0"}], ",", 
      RowBox[{"Clip", "[", 
       RowBox[{"x", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{"x", ">", "0"}], "&&", 
       RowBox[{"x", "<", 
        RowBox[{"2", "*", "tmpDelta"}]}]}], ",", 
      RowBox[{"x", "/", "2"}], ",", 
      RowBox[{"x", "\[GreaterEqual]", 
       RowBox[{"2", "*", "tmpDelta"}]}], ",", "tmpDelta"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HarvestTikhonov", "=", 
    RowBox[{"Function", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"T1", "=", 
       RowBox[{
        RowBox[{"Range", "[", "NRes", "]"}], "*", "0.0"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"D1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Range", "[", "NS", "]"}], "*", "0.0"}], "-", "1"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"T1", "[", 
           RowBox[{"[", "j21", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"T1", "[", 
            RowBox[{"[", "j21", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "*", 
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"j1", ",", "HarvestingEff", ",", "j21"}], "]"}], 
             "]"}]}]}]}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j21", ",", "1", ",", "NRes"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"h1", "=", 
       RowBox[{"ResAct", "/", "T1"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"D1", "[", 
           RowBox[{"[", "j1", "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"D1", "[", 
            RowBox[{"[", "j1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"j1", ",", "HarvestingEff", ",", "j21"}], "]"}], "]"}], 
            "*", 
            RowBox[{"h1", "[", 
             RowBox[{"[", "j21", "]"}], "]"}]}]}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", "NS"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j21", ",", "1", ",", "NRes"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Species", "[", 
           RowBox[{"[", 
            RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "=", 
          RowBox[{
           RowBox[{"Species", "[", 
            RowBox[{"[", 
             RowBox[{"j1", ",", "PopulationSize"}], "]"}], "]"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"FofDelta", "[", 
              RowBox[{"D1", "[", 
               RowBox[{"[", "j1", "]"}], "]"}], "]"}]}], ")"}]}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j1", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"T1", ",", "h1", ",", "D1"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HarvestPresent", "=", 
    RowBox[{"Function", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"NewPopulationSize", "=", "5"}], ";", "\[IndentingNewLine]", 
      RowBox[{"SpeciesTmp1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "SpecieIndex", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "PopulationSize", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "HarvestingEff", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "Genome", "]"}], "]"}], ",", "0"}], "}"}], "&"}], "/@",
         "Species"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j21", "=", "1"}], ",", 
        RowBox[{"j21", "\[LessEqual]", "NRes"}], ",", 
        RowBox[{"j21", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"hmui", "=", 
          RowBox[{
           RowBox[{"Range", "[", "NS", "]"}], "*", "0"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"SpeciesTmp1", "=", 
          RowBox[{"Reverse", "[", 
           RowBox[{"SortBy", "[", 
            RowBox[{"SpeciesTmp1", ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"HarvestingEff", ",", "j21"}], "]"}], "]"}], "&"}]}], 
            "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Gij", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"HarvestingEff", ",", "j21"}], "]"}], "]"}], "&"}], "/@",
            "SpeciesTmp1"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Gij", ",", "0"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"sum2", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"SpeciesTmp1", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"1", ";;", "#"}], ",", "PopulationSize"}], "]"}], 
               "]"}], "*", 
              RowBox[{"Gij", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "#"}], "]"}], "]"}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "[", "NS", "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"hmui", "[", 
              RowBox[{"[", "mu0", "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"hmui", "[", 
               RowBox[{"[", "mu0", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"ResAct", "[", 
                RowBox[{"[", "j21", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Gij", "[", 
                   RowBox[{"[", "mu1", "]"}], "]"}], "-", 
                  RowBox[{"Gij", "[", 
                   RowBox[{"[", 
                    RowBox[{"mu1", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"sum2", "[", 
                 RowBox[{"[", "mu1", "]"}], "]"}]}]}]}]}], ";"}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"mu0", ",", "1", ",", "NS"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"mu1", ",", "mu0", ",", "NS"}], "}"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"SpeciesTmp1", "[", 
              RowBox[{"[", 
               RowBox[{"mu0", ",", "NewPopulationSize"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"SpeciesTmp1", "[", 
               RowBox[{"[", 
                RowBox[{"mu0", ",", "NewPopulationSize"}], "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{"hmui", "[", 
                RowBox[{"[", "mu0", "]"}], "]"}], "*", 
               RowBox[{"Gij", "[", 
                RowBox[{"[", "mu0", "]"}], "]"}]}]}]}], ";"}], 
           "\[IndentingNewLine]", ",", 
           RowBox[{"{", 
            RowBox[{"mu0", ",", "1", ",", "NS"}], "}"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Species", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "SpecieIndex", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "PopulationSize", "]"}], "]"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"FofDelta", "[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "NewPopulationSize", "]"}], "]"}], "-", "1"}], 
               "]"}]}], ")"}]}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "HarvestingEff", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "Genome", "]"}], "]"}]}], "}"}], "&"}], "/@", 
        "SpeciesTmp1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Species", "=", 
       RowBox[{"SortBy", "[", 
        RowBox[{"Species", ",", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "SpecieIndex", "]"}], "]"}], "&"}]}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "==="}], "=", "\[IndentingNewLine]", 
    "\t", 
    RowBox[{
     RowBox[{
     "STEP", "\[IndentingNewLine]", "===", "===", "===", "===", "===", "===", 
      "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "==="}], "="}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Step1", "=", 
    RowBox[{"Function", "[", 
     RowBox[{"feedtype", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"feedtype", "\[Equal]", "1"}], ",", 
         RowBox[{"HarvestPresent", "[", "]"}], ",", 
         RowBox[{"feedtype", "\[Equal]", "2"}], ",", 
         RowBox[{"HarvestTikhonov", "[", "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
      "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6962681834990234`*^9, 3.696268354444336*^9}, {
   3.696268399866211*^9, 3.6962686242158203`*^9}, {3.6962687145771484`*^9, 
   3.696268729428711*^9}, {3.696268774814453*^9, 3.6962687759414062`*^9}, {
   3.696268829977539*^9, 3.6962688472265625`*^9}, 3.6962688862773438`*^9, {
   3.6962689722421875`*^9, 3.6962689817402344`*^9}, {3.6962690706015625`*^9, 
   3.696269093501953*^9}, 3.696269144823242*^9, {3.6962693474091797`*^9, 
   3.6962693785976562`*^9}, {3.696269443553711*^9, 3.696269448274414*^9}, {
   3.6962695807070312`*^9, 3.6962696102333984`*^9}, {3.696328976276246*^9, 
   3.696328992813088*^9}, {3.6963292408924356`*^9, 3.69632938915145*^9}, {
   3.696329431983597*^9, 3.6963294415645695`*^9}, {3.6963295048032074`*^9, 
   3.6963296402696805`*^9}, {3.696329683930644*^9, 3.696329732327503*^9}, {
   3.696330238866414*^9, 3.696330308424237*^9}, 3.696330773612829*^9, {
   3.696330866563072*^9, 3.696330869125857*^9}, {3.696331042566945*^9, 
   3.696331084378661*^9}, {3.696331129474615*^9, 3.6963311783281918`*^9}, {
   3.696331217339944*^9, 3.696331217539996*^9}, {3.696331266898713*^9, 
   3.6963313137941685`*^9}, {3.696331387711093*^9, 3.696331500217366*^9}, {
   3.696331918245617*^9, 3.696331918798088*^9}, {3.696333305039624*^9, 
   3.6963333071397552`*^9}, {3.6963334787477283`*^9, 3.696333497748497*^9}, {
   3.6963337132067213`*^9, 3.6963338438067455`*^9}, {3.6963356663521166`*^9, 
   3.696335676250263*^9}, {3.6963357611959686`*^9, 3.69633579683654*^9}, {
   3.697102886096922*^9, 3.6971029137853985`*^9}, {3.697103037690672*^9, 
   3.6971030534836407`*^9}, {3.6971030955080547`*^9, 3.697103107451414*^9}, {
   3.6971031877092266`*^9, 3.697103193916258*^9}, {3.697103452788328*^9, 
   3.697103471810789*^9}, {3.6975272308318653`*^9, 3.6975272854758425`*^9}, 
   3.6975280801959267`*^9, 3.697528237593972*^9, 3.6975282923980894`*^9, 
   3.697528346742215*^9, 3.697528568854388*^9, 3.697530379475716*^9, 
   3.6975304246031885`*^9, 3.706343496960018*^9, {3.7063436605519104`*^9, 
   3.7063437044451385`*^9}, {3.706343776514221*^9, 3.7063440316902447`*^9}, 
   3.706344559461195*^9, {3.7063446757145557`*^9, 3.706344719931947*^9}, {
   3.706346445960129*^9, 3.706346446837593*^9}, {3.706346499387822*^9, 
   3.7063465626774926`*^9}, {3.7063466040433216`*^9, 
   3.7063466684805145`*^9}, {3.706346714125574*^9, 3.7063467592076716`*^9}, {
   3.706347036854102*^9, 3.706347044291437*^9}, {3.7063470745053487`*^9, 
   3.706347135978183*^9}, 3.7063471909387226`*^9, {3.7063472719512568`*^9, 
   3.7063472907785387`*^9}, {3.7063477018072233`*^9, 
   3.7063477019448595`*^9}, {3.7063478134466705`*^9, 
   3.7063478179943533`*^9}, {3.706347878677408*^9, 3.706347881330408*^9}, {
   3.706347950911933*^9, 3.7063479510299263`*^9}, {3.706348174075264*^9, 
   3.7063481741442904`*^9}, {3.7063484722057276`*^9, 3.706348549711672*^9}, {
   3.706350126984106*^9, 3.7063501330839367`*^9}, {3.7063502812763386`*^9, 
   3.7063502815194993`*^9}, {3.7063503433477373`*^9, 3.7063503692899857`*^9}, 
   3.706517161343627*^9, {3.706518547168491*^9, 3.7065185483242607`*^9}, {
   3.706519399085146*^9, 3.7065194287878056`*^9}, {3.7065202736485004`*^9, 
   3.7065202741797743`*^9}, {3.706520412770335*^9, 3.7065204135828876`*^9}, {
   3.706520465613516*^9, 3.70652046784225*^9}, {3.7068627449157963`*^9, 
   3.706862806277234*^9}, {3.7068628393571377`*^9, 3.7068628394231787`*^9}, {
   3.707040093377061*^9, 3.7070401535673666`*^9}, {3.707046484969613*^9, 
   3.707046517174245*^9}, {3.7070469088249054`*^9, 3.7070469259194565`*^9}, {
   3.7070469897608542`*^9, 3.7070469919484577`*^9}, 3.707047217664749*^9, {
   3.7070545460799227`*^9, 3.7070545548937693`*^9}, 3.707054712549471*^9, 
   3.707054778790174*^9, {3.707055041103304*^9, 3.7070550576544027`*^9}, {
   3.707055144775263*^9, 3.7070552746418905`*^9}, {3.707055351959679*^9, 
   3.707055352272194*^9}, {3.7070554207052984`*^9, 3.7070554230647917`*^9}, {
   3.7070554567245264`*^9, 3.7070554992680902`*^9}, {3.70705557630583*^9, 
   3.7070557314419312`*^9}, {3.7070557792632475`*^9, 3.707055790837001*^9}, 
   3.707055835796936*^9, 3.707055959206938*^9, 3.707056058654972*^9, {
   3.7071246929763327`*^9, 3.7071246979296885`*^9}, {3.7071266192015853`*^9, 
   3.7071266541094685`*^9}, {3.707127751997404*^9, 3.707127755380645*^9}, {
   3.7071279860133553`*^9, 3.7071279867318316`*^9}, 3.7071280984928365`*^9, {
   3.7071281835726414`*^9, 3.7071281897607355`*^9}, {3.707129174401744*^9, 
   3.707129178323799*^9}, {3.7071294938481717`*^9, 3.707129497692101*^9}, 
   3.7071295654452763`*^9, {3.7071321730744214`*^9, 3.7071321731681614`*^9}, {
   3.7072071863402967`*^9, 3.707207200694111*^9}, {3.70720726277164*^9, 
   3.707207352563717*^9}, {3.7072073867023287`*^9, 3.7072073907214336`*^9}, 
   3.707207487512182*^9, {3.7072083658238*^9, 3.7072084613306684`*^9}, {
   3.707208539547425*^9, 3.707208571375628*^9}, {3.707223713368995*^9, 
   3.707223719052269*^9}, {3.7072237541003437`*^9, 3.7072237683919272`*^9}, {
   3.707223916770608*^9, 3.707223917223403*^9}, {3.707223948739711*^9, 
   3.70722395522033*^9}, {3.707229045726865*^9, 3.7072290560567656`*^9}, {
   3.7072290987959585`*^9, 3.7072291065943284`*^9}, {3.707469110748272*^9, 
   3.707469121879653*^9}, {3.7074706023043594`*^9, 3.7074706427809315`*^9}, {
   3.707471053179535*^9, 3.70747106520161*^9}, 3.707474406676793*^9, {
   3.7075507226308684`*^9, 3.7075507536319304`*^9}, 3.7075549850285673`*^9, {
   3.707556811682744*^9, 3.707556823323927*^9}, {3.7075570341045203`*^9, 
   3.707557034635791*^9}, {3.70755709542682*^9, 3.707557095504943*^9}, {
   3.707557443994858*^9, 3.707557444072981*^9}, {3.7075574995444*^9, 
   3.7075574996069074`*^9}, {3.7075773627156396`*^9, 3.707577366428695*^9}, {
   3.707577414432027*^9, 3.7075774463405056`*^9}, {3.707582600221792*^9, 
   3.707582611343896*^9}, {3.7075826418080654`*^9, 3.707582653612238*^9}, {
   3.7075827558367386`*^9, 3.7075827700931225`*^9}, {3.7075868995515566`*^9, 
   3.70758690056723*^9}, {3.7075871184084263`*^9, 3.707587199631077*^9}, {
   3.7075876399878097`*^9, 3.707587687802592*^9}, {3.7075882380371428`*^9, 
   3.7075882469438143`*^9}, {3.7075884070343847`*^9, 
   3.7075884242070804`*^9}, {3.7075885782035832`*^9, 3.707588579828662*^9}, {
   3.707588934278489*^9, 3.707588944341467*^9}, {3.7075891315538054`*^9, 
   3.7075891395854406`*^9}, {3.7075891823687506`*^9, 
   3.7075891824468746`*^9}, {3.707589256662444*^9, 3.7075892594594536`*^9}, {
   3.7075894364415317`*^9, 3.707589466677359*^9}, 3.707589656173441*^9, {
   3.7076761739074097`*^9, 3.707676174823104*^9}, {3.7077586450327034`*^9, 
   3.7077587051293497`*^9}, {3.707758741050719*^9, 3.7077587688416233`*^9}, 
   3.7077590300842433`*^9, {3.7077595217355156`*^9, 3.7077595265588984`*^9}, {
   3.707809977501377*^9, 3.7078100118115597`*^9}, {3.70781008853082*^9, 
   3.707810107865565*^9}, {3.7078101723450584`*^9, 3.7078102226809645`*^9}, 
   3.7078103386884956`*^9, {3.707810454893828*^9, 3.7078104688879147`*^9}, {
   3.7078105069429483`*^9, 3.707810510624904*^9}, {3.707810928911356*^9, 
   3.7078109359899473`*^9}, {3.707811261095971*^9, 3.7078112802224183`*^9}, {
   3.7078121646117525`*^9, 3.7078121646616344`*^9}, 3.708763292949086*^9, {
   3.7087639838672705`*^9, 3.708763984242426*^9}, {3.7087704179444427`*^9, 
   3.7087704182725835`*^9}, {3.7175099847097144`*^9, 3.717510001108996*^9}, {
   3.717510130940487*^9, 3.7175101585377045`*^9}, {3.717510235552477*^9, 
   3.717510297943143*^9}, {3.7193929998353195`*^9, 3.7193930138985586`*^9}, {
   3.7193930863287487`*^9, 3.7193931263308516`*^9}, {3.719394211180054*^9, 
   3.719394217483684*^9}, {3.7193962021476707`*^9, 3.719396205072449*^9}, {
   3.720185168074786*^9, 3.7201852085067434`*^9}, {3.7201852735410624`*^9, 
   3.7201852959987955`*^9}, {3.7205303473670406`*^9, 3.7205303480334463`*^9}, 
   3.7205309889357758`*^9, 3.720531040121497*^9, {3.7205352705534267`*^9, 
   3.72053529149851*^9}, {3.720535347364343*^9, 3.7205353506598883`*^9}, {
   3.720535401399766*^9, 3.720535405645465*^9}, {3.7205361074514723`*^9, 
   3.720536107516995*^9}, {3.720537052683281*^9, 3.720537059009855*^9}, {
   3.720537165058441*^9, 3.7205371654172387`*^9}, {3.7279556529317894`*^9, 
   3.727955661185795*^9}, {3.727955778259162*^9, 3.7279559104408903`*^9}, {
   3.727955988839572*^9, 3.7279559946769075`*^9}, {3.727956924744305*^9, 
   3.7279569449733887`*^9}, {3.7279570651929216`*^9, 3.727957095056808*^9}, {
   3.7279571396592884`*^9, 3.7279572100972767`*^9}, {3.727957292937818*^9, 
   3.727957293084549*^9}, {3.727957352883335*^9, 3.7279573600000987`*^9}, {
   3.7279581877304745`*^9, 3.727958191161409*^9}, 3.7279583871003675`*^9, {
   3.7279584763292637`*^9, 3.727958481524649*^9}, {3.7279585855700626`*^9, 
   3.7279585905956345`*^9}, 3.727958706026576*^9, {3.751897560729904*^9, 
   3.7518975646296997`*^9}, 3.751898131230097*^9, {3.7518984952111726`*^9, 
   3.7518984969951043`*^9}, 3.751898562291216*^9, {3.7519565424280314`*^9, 
   3.7519566337520347`*^9}, {3.7519568426433377`*^9, 3.751956848957694*^9}, 
   3.751956925378997*^9, {3.7519576842460127`*^9, 3.7519576903705835`*^9}, {
   3.7520456826599336`*^9, 3.752045683999164*^9}, 3.752061058729035*^9, 
   3.7520625889694476`*^9, {3.7524859608686094`*^9, 3.7524859764937925`*^9}, {
   3.75248601744235*^9, 3.752486101228975*^9}, {3.752486703479349*^9, 
   3.7524867320899696`*^9}, {3.752486778294516*^9, 3.7524867835744915`*^9}, {
   3.752486849405802*^9, 3.7524868706106358`*^9}, {3.7524869546065707`*^9, 
   3.7524869620845532`*^9}, {3.752487085720769*^9, 3.752487275536276*^9}, {
   3.7524874067142506`*^9, 3.752487430174817*^9}, {3.7524875398790092`*^9, 
   3.752487546439254*^9}, {3.752487713169794*^9, 3.7524877735952005`*^9}, {
   3.752487828529781*^9, 3.7524878773628654`*^9}, {3.7524879522900505`*^9, 
   3.752488126668219*^9}, {3.752489149100752*^9, 3.752489149474538*^9}, {
   3.7524891815812683`*^9, 3.752489234668374*^9}, {3.7524894228866124`*^9, 
   3.7524894388056555`*^9}, {3.7524894911017137`*^9, 3.752489517286873*^9}, {
   3.7524896299464583`*^9, 3.7524897010460477`*^9}, {3.7524897855908365`*^9, 
   3.7524898323615007`*^9}, {3.7524901009009657`*^9, 
   3.7524901069504957`*^9}, {3.7524909382373357`*^9, 
   3.7524909463476915`*^9}, {3.7524927590778217`*^9, 3.75249278536977*^9}, {
   3.752493122170306*^9, 3.7524931431812763`*^9}, {3.7524933623528776`*^9, 
   3.752493376021057*^9}, {3.752557016090076*^9, 3.752557016402569*^9}, 
   3.7525578064835553`*^9, {3.7525579289434643`*^9, 3.752558029259921*^9}, {
   3.7525661412400618`*^9, 3.7525661465605593`*^9}, {3.752566253972147*^9, 
   3.752566254909583*^9}, 3.7525859638212695`*^9, 3.7526704830511255`*^9, 
   3.752671186721032*^9, {3.752735438574355*^9, 3.7527354405987077`*^9}, {
   3.752737532094585*^9, 3.752737543275185*^9}, {3.7527375857459*^9, 
   3.7527376773364344`*^9}, {3.7527377122495165`*^9, 
   3.7527377152487993`*^9}, {3.7527378822451897`*^9, 3.752737905340966*^9}, {
   3.752738046244011*^9, 3.752738072299061*^9}, {3.7527381059887733`*^9, 
   3.752738107347994*^9}, 3.752738170008119*^9, {3.7527382111125865`*^9, 
   3.752738229117278*^9}, {3.7527462749306116`*^9, 3.7527462818788157`*^9}, {
   3.7527497869519477`*^9, 3.752749823886969*^9}, 3.7527528720391*^9, {
   3.752752962900089*^9, 3.7527529696851997`*^9}, {3.7527531335436897`*^9, 
   3.7527531621614685`*^9}, {3.75275329513334*^9, 3.75275329574299*^9}, {
   3.7527535474976935`*^9, 3.7527535781432357`*^9}, {3.7527538639557953`*^9, 
   3.7527538786766567`*^9}, 3.752754163543167*^9, {3.7527543789860525`*^9, 
   3.752754478243694*^9}, {3.752754541867353*^9, 3.75275457168237*^9}, {
   3.752824059506112*^9, 3.752824059769289*^9}, {3.752824098277354*^9, 
   3.752824102929001*^9}, {3.752839636487656*^9, 3.75283964176464*^9}, {
   3.752905591095671*^9, 3.752905701468149*^9}, {3.752905735308343*^9, 
   3.7529059084092607`*^9}, {3.7529059643014584`*^9, 
   3.7529062242593822`*^9}, {3.752906292739485*^9, 3.7529066064065604`*^9}, {
   3.752906643023524*^9, 3.7529066466664762`*^9}, {3.752906683335308*^9, 
   3.7529068300604105`*^9}, {3.7529069042673454`*^9, 
   3.7529069820168686`*^9}, {3.7529070503205433`*^9, 
   3.7529070523736725`*^9}, {3.752907087956394*^9, 3.7529071467060714`*^9}, 
   3.7529073016844835`*^9, {3.752907342871355*^9, 3.7529073519320774`*^9}, {
   3.752907537532385*^9, 3.7529075486454144`*^9}, {3.7529184575829077`*^9, 
   3.7529184583328505`*^9}, 3.7529184993143935`*^9, {3.7529187174711437`*^9, 
   3.7529187188304267`*^9}, {3.7529262570162706`*^9, 
   3.7529262637724304`*^9}, {3.7529891845267105`*^9, 
   3.7529891887156167`*^9}, {3.752989228636418*^9, 3.752989229948724*^9}, {
   3.75299086763982*^9, 3.7529909006879797`*^9}, {3.7535078836550226`*^9, 
   3.7535079127877197`*^9}, {3.7535091340611224`*^9, 
   3.7535091348012705`*^9}, {3.7535093591282773`*^9, 3.753509363921373*^9}, {
   3.7535108766292133`*^9, 3.753510877162082*^9}, {3.7535129724962845`*^9, 
   3.753512972766*^9}, {3.7535251744536657`*^9, 3.753525176532797*^9}, 
   3.753525226796677*^9, {3.753590978248615*^9, 3.753590981636685*^9}, 
   3.7535914849350786`*^9, 3.7535915758784094`*^9, {3.753868539486602*^9, 
   3.753868552883831*^9}, {3.753874609541397*^9, 3.7538746099011593`*^9}, {
   3.753945651057639*^9, 3.7539456730612082`*^9}, {3.7539461538863335`*^9, 
   3.7539461768565245`*^9}, 3.75394781084898*^9, {3.75394856954046*^9, 
   3.7539485734911766`*^9}, 3.7539524334730163`*^9, {3.7539536696407166`*^9, 
   3.753953681193234*^9}, {3.753954556265817*^9, 3.7539545670436516`*^9}, {
   3.756296202287527*^9, 3.7562962090221186`*^9}, {3.7562975098629913`*^9, 
   3.756297510154804*^9}, {3.7563021320160356`*^9, 3.756302137346373*^9}, {
   3.756302847098039*^9, 3.75630294557822*^9}, {3.756303544871525*^9, 
   3.756303550133012*^9}, {3.7563629121892757`*^9, 3.7563629568971834`*^9}, {
   3.7563631728319035`*^9, 3.7563632390657187`*^9}, {3.756363593317851*^9, 
   3.756363628581194*^9}, {3.756363661494692*^9, 3.7563637124458113`*^9}, {
   3.756363893927757*^9, 3.756363896212269*^9}, {3.756365115744138*^9, 
   3.7563651220249004`*^9}, {3.75636523708661*^9, 3.7563652395492353`*^9}, {
   3.756368377734599*^9, 3.756368378814533*^9}, {3.7563686741687975`*^9, 
   3.75636867580336*^9}, {3.7563693573421392`*^9, 3.7563693581131153`*^9}, {
   3.7563733155847063`*^9, 3.7563733282190046`*^9}, {3.756385221685779*^9, 
   3.756385226337808*^9}, {3.7563892256119576`*^9, 3.756389230920969*^9}, {
   3.756389582429103*^9, 3.756389583131192*^9}, {3.7564726319139175`*^9, 
   3.756472656189437*^9}, 3.756897002940302*^9, 3.756905278855256*^9, {
   3.756905718886717*^9, 3.7569057194200954`*^9}, 3.7572371774984474`*^9, {
   3.7574245333945017`*^9, 3.7574245342612643`*^9}, {3.7574894887296424`*^9, 
   3.7574894891544*^9}, {3.7576694805881777`*^9, 3.7576694806506734`*^9}, {
   3.757669578181156*^9, 3.757669579010163*^9}, {3.7576868851522727`*^9, 
   3.757686897512092*^9}, 3.757742111907057*^9, {3.75774352327252*^9, 
   3.757743525087617*^9}, {3.8796544017884455`*^9, 3.8796544107653656`*^9}, {
   3.890361151672779*^9, 3.890361151741714*^9}, {3.890361218666144*^9, 
   3.890361279155775*^9}, {3.8903619622124615`*^9, 3.8903620020187955`*^9}, {
   3.890362082881711*^9, 3.890362106702037*^9}, {3.890362328052648*^9, 
   3.89036232907148*^9}, {3.890362504706545*^9, 3.8903625120423584`*^9}, {
   3.8905926287328715`*^9, 3.8905926918678584`*^9}, 3.8905942036609406`*^9, {
   3.8905947813875694`*^9, 
   3.8905947923007097`*^9}},ExpressionUUID->"4c5b74c0-537f-4245-b038-\
01610ea85883"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
       "===", "===", "===", "===", "===", "===", "==="}], "="}], "*)"}],
   Background->RGBColor[1, 0.5, 0]], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NRes", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GenesArray", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{"0", "&"}], ",", "NGenes"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Fitnesses", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Range", "[", "NRes", "]"}], "*", "0"}], "+", "1"}], ")"}], 
      "*", "0.3"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "    ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FeedingType", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", " ", "for", " ", "present", " ", "model"}], ",", " ", 
         RowBox[{"2", " ", "for", " ", "Tikhonov"}]}], ")"}]}], ",", " ", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
       "epsilon", " ", "parameter", " ", "from", " ", "the", " ", "main", " ",
         "text"}]}]}], "}"}], "   ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RunParameters", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1.01"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1.01"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1.03"}], "}"}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.752821027573824*^9, 3.7528210758401346`*^9}, {
   3.7528211348939366`*^9, 3.752821204189702*^9}, {3.752824071391219*^9, 
   3.752824079000077*^9}, {3.7528318407616186`*^9, 3.7528318418338547`*^9}, 
   3.752839834648494*^9, 3.7529075777374587`*^9, 3.752918784138409*^9, {
   3.752930466518871*^9, 3.7529304683438287`*^9}, {3.7529873441483254`*^9, 
   3.7529873473199863`*^9}, {3.7529874292423306`*^9, 
   3.7529874416633387`*^9}, {3.752987476304435*^9, 3.752987493524586*^9}, {
   3.75298768887854*^9, 3.752987727230567*^9}, {3.7529877840097623`*^9, 
   3.752987784322244*^9}, {3.7529931720878553`*^9, 3.7529931980829697`*^9}, 
   3.7529971523478518`*^9, {3.7533344482529554`*^9, 3.753334456142996*^9}, {
   3.7535079512397118`*^9, 3.7535079563874826`*^9}, 3.7535236174851685`*^9, {
   3.7535919601276517`*^9, 3.753591961669443*^9}, {3.75386258097377*^9, 
   3.753862587635887*^9}, 3.7538659803828707`*^9, {3.7538660223658524`*^9, 
   3.753866024404685*^9}, {3.7538685104461985`*^9, 3.7538685123523736`*^9}, {
   3.753874627425166*^9, 3.7538746321884365`*^9}, {3.753941609450597*^9, 
   3.753941618969185*^9}, {3.753948583562934*^9, 3.7539485840316515`*^9}, 
   3.753954578002385*^9, 3.753955202465835*^9, {3.7539591113878975`*^9, 
   3.7539591270757055`*^9}, {3.7539628901501217`*^9, 
   3.7539629243622828`*^9}, {3.753964190584916*^9, 3.7539641971392784`*^9}, {
   3.7539698596257854`*^9, 3.753969869809106*^9}, 3.7540252341495886`*^9, {
   3.7540385979545836`*^9, 3.754038702367179*^9}, {3.756278208125606*^9, 
   3.7562782221995487`*^9}, {3.7562782777450557`*^9, 
   3.7562783166124973`*^9}, {3.7562783570428042`*^9, 
   3.7562783834958253`*^9}, {3.756278881931554*^9, 3.7562788881249638`*^9}, {
   3.756283339378914*^9, 3.756283360729839*^9}, 3.7562972269433465`*^9, 
   3.756298963219572*^9, 3.756300202125716*^9, {3.756301112855762*^9, 
   3.756301113156358*^9}, {3.756304682436309*^9, 3.756304684742555*^9}, {
   3.756364216814191*^9, 3.756364227190707*^9}, {3.756365280625289*^9, 
   3.7563652806866627`*^9}, {3.7563686818795824`*^9, 3.7563686821989837`*^9}, 
   3.756373334502681*^9, 3.7563741867750716`*^9, 3.7563852359086595`*^9, {
   3.7563892491851597`*^9, 3.756389259267894*^9}, {3.7563892942721367`*^9, 
   3.7563893453972883`*^9}, {3.756472851445963*^9, 3.756472854003872*^9}, {
   3.756473109963601*^9, 3.7564731692200613`*^9}, {3.756629708384606*^9, 
   3.756629742342851*^9}, 3.756643661204088*^9, {3.7566437033320227`*^9, 
   3.75664370519197*^9}, {3.756732432307146*^9, 3.7567324420916004`*^9}, {
   3.756732480218145*^9, 3.7567325022698016`*^9}, {3.756888218720016*^9, 
   3.756888233296382*^9}, 3.756888575150172*^9, {3.756895479376754*^9, 
   3.7568955058011675`*^9}, {3.756896435118654*^9, 3.7568964398987894`*^9}, 
   3.7568966313129425`*^9, {3.756897372475277*^9, 3.756897456098036*^9}, {
   3.7568978307911596`*^9, 3.7568978330304537`*^9}, {3.756903627285639*^9, 
   3.7569036821262407`*^9}, 3.7569050821735783`*^9, {3.756905742668076*^9, 
   3.756905747901512*^9}, {3.75690616742519*^9, 3.7569061925711412`*^9}, {
   3.756907032485981*^9, 3.756907094079071*^9}, {3.7569073512854095`*^9, 
   3.7569073608395443`*^9}, {3.7569074135352993`*^9, 3.756907441516393*^9}, {
   3.7569076783598347`*^9, 3.7569076785341864`*^9}, {3.756908866212014*^9, 
   3.7569088688271847`*^9}, {3.756909823376953*^9, 3.7569098267696238`*^9}, {
   3.7570482820520897`*^9, 3.7570483252129116`*^9}, {3.757048445544636*^9, 
   3.757048485833459*^9}, {3.757054943447074*^9, 3.7570549880682707`*^9}, {
   3.757075879630396*^9, 3.757075906537007*^9}, 3.7570786234635987`*^9, {
   3.7572370845078993`*^9, 3.7572370925199523`*^9}, {3.7572371844752493`*^9, 
   3.7572371919099426`*^9}, {3.757406409922574*^9, 3.757406433451527*^9}, {
   3.7574065109218187`*^9, 3.757406528978476*^9}, {3.757424285279951*^9, 
   3.7574243631431475`*^9}, {3.757424588626683*^9, 3.7574246503985233`*^9}, {
   3.757424689573044*^9, 3.757424689754278*^9}, 3.7574247824278617`*^9, {
   3.7574248157444553`*^9, 3.7574248217857637`*^9}, {3.757424983920559*^9, 
   3.7574249887462215`*^9}, 3.7574250340812464`*^9, {3.757425123168008*^9, 
   3.7574251314950886`*^9}, {3.757489511058906*^9, 3.7574895641776066`*^9}, 
   3.7574896704020176`*^9, {3.7574897608683405`*^9, 3.757489763842678*^9}, {
   3.757490365772278*^9, 3.757490379731316*^9}, {3.7574905223791914`*^9, 
   3.757490525374464*^9}, {3.757490916284244*^9, 3.7574909378999195`*^9}, {
   3.7574918044083*^9, 3.757491807814378*^9}, 3.757499981805617*^9, {
   3.757669258728348*^9, 3.757669284057279*^9}, {3.7576744012361603`*^9, 
   3.7576744071720295`*^9}, {3.757686912092719*^9, 3.7576869307726355`*^9}, {
   3.757743541927853*^9, 3.757743562714961*^9}, {3.7577722949004183`*^9, 
   3.7577722954996996`*^9}, {3.757772335057604*^9, 3.757772382581843*^9}, {
   3.757772416213035*^9, 3.757772420759729*^9}, 3.757772463962333*^9, {
   3.7581891185525837`*^9, 3.7581891201145124`*^9}, 3.758189779271722*^9, {
   3.758450941418092*^9, 3.758450951065569*^9}, 3.7586160010435295`*^9, {
   3.879371235192133*^9, 3.879371235254123*^9}, {3.8793731123313837`*^9, 
   3.879373232820553*^9}, 3.8793733033793645`*^9, 3.8903613163675947`*^9, {
   3.8903617527004642`*^9, 3.8903617529013476`*^9}, {3.8903623315778704`*^9, 
   3.890362348939868*^9}, {3.8903624674797106`*^9, 3.8903624965237594`*^9}, {
   3.8903625296100035`*^9, 3.890362601273144*^9}, {3.890524322889488*^9, 
   3.890524328057006*^9}},ExpressionUUID->"1ca3833d-0490-4f76-ada6-\
3639cb80e5ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"History", "=", 
   RowBox[{"Array", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", "}"}], "&"}], ",", "6"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Specie1", "=", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0.1", ",", "Fitnesses", ",", "GenesArray"}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Species", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Specie1", "*", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"RunParameters", "[", 
            RowBox[{"[", 
             RowBox[{"iRun", ",", "2"}], "]"}], "]"}], ",", "1"}], "}"}]}], 
        ",", "Specie1"}], "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"NS", "=", 
      RowBox[{"Length", "[", "Species", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"FeedingType", "=", 
      RowBox[{"RunParameters", "[", 
       RowBox[{"[", 
        RowBox[{"iRun", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"FeedingType", "\[Equal]", "1"}], ",", 
       RowBox[{
        RowBox[{"ResAct", "=", 
         RowBox[{
          RowBox[{"{", "1.0", "}"}], "/", "0.3"}]}], ";"}], ",", 
       RowBox[{
        RowBox[{"ResAct", "=", 
         RowBox[{"{", "1.0", "}"}]}], ";"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Step1", "[", "FeedingType", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Species", "=", 
         RowBox[{"SortBy", "[", 
          RowBox[{"Species", ",", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", 
              RowBox[{"HarvestingEff", ",", "1"}], "]"}], "]"}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"History", "[", 
           RowBox[{"[", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"iRun", "-", "1"}], ")"}], "*", "2"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i1", ",", 
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "PopulationSize"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{
          RowBox[{"History", "[", 
           RowBox[{"[", 
            RowBox[{"2", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"iRun", "-", "1"}], ")"}], "*", "2"}]}], "]"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i1", ",", 
            RowBox[{"Species", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "PopulationSize"}], "]"}], "]"}]}], "}"}]}], 
         "]"}], ";"}], "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i1", ",", "1", ",", "200"}], "}"}]}], "]"}], ";"}], 
    "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"iRun", ",", "3"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8793732972359447`*^9, 3.879373326915081*^9}, {
   3.879654079245518*^9, 3.8796542984772873`*^9}, {3.879654360092185*^9, 
   3.8796543671927266`*^9}, {3.8796544524123735`*^9, 
   3.8796545257229695`*^9}, {3.879655458522441*^9, 3.879655661162527*^9}, 
   3.8796564727766848`*^9, {3.8796566963755884`*^9, 3.8796567050006795`*^9}, {
   3.8796567945203104`*^9, 3.8796568767603216`*^9}, {3.879656908157386*^9, 
   3.8796569096328163`*^9}, {3.8796571440020084`*^9, 3.879657145767087*^9}, {
   3.8796576668715296`*^9, 3.8796576766385183`*^9}, {3.879657723454501*^9, 
   3.8796577776705256`*^9}, {3.8796578351115637`*^9, 3.879657869398507*^9}, {
   3.8796579043677225`*^9, 3.8796579972721624`*^9}, {3.879658071702525*^9, 
   3.879658115922427*^9}, {3.8796581935590897`*^9, 3.879658200470019*^9}, {
   3.879658340246231*^9, 3.8796583517661495`*^9}, {3.8796583892864017`*^9, 
   3.879658389445345*^9}, {3.879658423763389*^9, 3.879658425766438*^9}, {
   3.880064246203163*^9, 3.8800644502621365`*^9}, {3.880064482956991*^9, 
   3.8800644881181*^9}, {3.880064530901672*^9, 3.880064569255231*^9}, {
   3.8800645998430753`*^9, 3.8800646579419985`*^9}, {3.880064693590374*^9, 
   3.8800647591098127`*^9}, {3.880064790511343*^9, 3.8800648116857433`*^9}, {
   3.880064853222102*^9, 3.8800648832059345`*^9}, {3.8800649777022686`*^9, 
   3.8800651059252553`*^9}, {3.8800651359573126`*^9, 
   3.8800652005501957`*^9}, {3.880068579571581*^9, 3.8800686595919085`*^9}, {
   3.8800686990495615`*^9, 3.880068760228967*^9}, {3.8800687961479073`*^9, 
   3.8800690689314876`*^9}, {3.883180012832163*^9, 3.883180081312179*^9}, {
   3.8903611517573404`*^9, 3.8903611517573404`*^9}, {3.8903613657951193`*^9, 
   3.890361366333989*^9}, {3.8903615945010824`*^9, 3.8903616897339635`*^9}, {
   3.8903617605525427`*^9, 3.8903617830267916`*^9}, 3.8903618159508724`*^9, {
   3.8903619010758553`*^9, 3.890361908173243*^9}, {3.890361944105878*^9, 
   3.890361951687847*^9}, 3.8903620482469635`*^9, {3.890362247788617*^9, 
   3.8903623098648467`*^9}, {3.8903623762370167`*^9, 3.8903623900184555`*^9}, 
   3.8903624875315204`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"591a4566-9e38-44b9-b09e-7d5d2782eeef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PS1", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"RGBColor", "[", 
      RowBox[{"0.999", ",", "0.8", ",", "0.2"}], "]"}], ",", "Red", ",", 
     RowBox[{"Darker", "[", 
      RowBox[{"Cyan", ",", "0.2"}], "]"}], ",", "Blue", ",", 
     RowBox[{"Directive", "[", 
      RowBox[{"Dashed", ",", "Blue"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LLP1", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"History", "[", 
        RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"PS1", "[", "1", "]"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "\"\<Present, \!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=0.3\>\"", 
          ",", "\"\<Present, \!\(\*SubscriptBox[\(\[Sigma]\), \
\(2\)]\)=0.303\>\"", ",", 
          "\"\<Ref.[46], \!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=0.3\>\"", 
          ",", "\"\<Ref.[46], \!\(\*SubscriptBox[\(\[Sigma]\), \(2\)]\)=0.303\
\>\"", ",", 
          "\"\<Ref.[46], \!\(\*SubscriptBox[\(\[Sigma]\), \
\(2\)]\)=0.309\>\""}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.82", ",", "0.48"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}], ",", 
     RowBox[{"Frame", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", " ", "18", 
        ",", "Black"}], "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Abundance\>\"", ",", "22", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
            "Black"}], "]"}], ",", "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Step\>\"", ",", "22", ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<Arial\>\""}], ",", 
            "Black"}], "]"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "500"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"S1", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"LLP1", ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", "-", "9"}], ")"}], "*", 
         RowBox[{"0.015", "/", "3"}]}], "+", "0.5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "100"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "Dotted"}], "]"}]}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.890361820516752*^9, 3.8903618577170577`*^9}, {
   3.8903621370115805`*^9, 3.8903621378987026`*^9}, 3.8903623176212797`*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"fe42c0a1-6e77-47f6-91e8-3624a85eb41b"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, {}, 
       {RGBColor[0.999, 0.8, 0.2], PointSize[0.006944444444444445], 
        AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11QlUjHsfB/BHyWs73ZZLoZuy1eTi0iZF34QorZqmvZlptoiSK8urPHRD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         "]]}, 
       {RGBColor[1, 0, 0], PointSize[0.006944444444444445], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJw1jQtYjPkex0flGrllUSGj6Oyh2lIpXb4ohaSpZpqm28w0N6TbOUdqtrRr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         "]]}, 
       {RGBColor[0., 0.8, 0.8], PointSize[0.006944444444444445], 
        AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw11gk0FYgex/FLRfUSLScMlSkttGgRTZRf2ZJ937n3Wu6lhyJapnRTSWl5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         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
        1.6], LineBox[CompressedData["
1:eJw1jQs4lPkex0eLh1oqKqZcpna7qbQiWpd8UXIfpmHcJjNjbrW7FYek00Ud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         "]]}, 
       {RGBColor[0, 0, 1], PointSize[0.006944444444444445], AbsoluteThickness[
        1.6], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJw1lnk8lfkex0/TcosWk6Wya6Fm2ri2q+Jj12Y59vUcZ3OUmEqamTvVabFc
y2gaoSgk0YIW4kZ10iTKkmsuiSsRkYo2Qk3TvO7v+7xez+t5vZ/P8/69/330
BBFc8VccDqfmy/3X8//XsFW5dvSgW/kNK/YCax67JKWFVzGejsKHvCgX7WrG
Smh8YHXrTvw9xir4wF+gca2tkfF81DQXRK3VbGasietp994VvWphrAu1q4lv
mg61M16IjaefHDus0sl4MX40LD6vsOcxY32crRy7xV3axXgp5l46rZcZRvwN
RpYNNX88Qbwcu9JUl8+tJV4JnoNrb8ob4tVIqOvPua7xhLEhfizxGOywIzbC
ffcVWdPCif+OjrH6FMs0YmOMf8z2PSQnNkFGr61zywCxKZJeLv7JSLmbsRkS
rXY0pq4lNkdOtp7BJAnxP3DmarpvRDKxBRYJLUwflxOvQepWjRjnbuK1mFO7
Z2aFYg/jddB/ahm70ITYElx1++IDQcRWGJoYMm+LJQaKvkn8fdElxjIgbur9
lfxHtFvjrZrl64TJT9lujZUGLVWnlzPm2ECjTuxU4Em7DdQ3GixJ2Uu7LSad
sJ8Q59Nui3i+NEzjAe12SDtoo375A+120JMuyjfQ62W7Pd7bx1/9YT1jmT0G
Yipe5m2n3QF1rd7vzh6j3QGr8t5FHrxFuyOGy0q1Vg/Q7oiHp55lFyr1sd0J
J4uPl46ZMZY5IWt03fy5PNrXQ5lrkfAumvb1GLuZ2HryAu0bsOojr352M+0b
MOW/p+1sxmjfiOi3BVpmOs/YvhGikvPWg3aMOZswXPpdbsAW2jfh5o1Gq38l
074ZYTnW2hEltG8GvyrUbWYb7c7Q7csYDfpEuzNChwPXiPX62e6CZZa97lr2
jGUuMHNMjo6W0u6KcDPPhZkJjOGKUUOLeF4Rfe+KLe+vfNvwgLHcFVYZsw71
vSHfDWLD33TyVQaY74aE1x3HZ5sylrkhrtM4R8ObsdwNuUdrX9XtZszhokF/
wkUvnXwuKuqqc+aVk8/FceF4U1Er+Vw4HeQ/7h0h3x2DBr1tFarPme8Oj0eX
u1cZM5a547aL03JrLmO5O5T3xYy/imDM8UDxqrJT5knke2B0ZmKC1jnyPTDf
RW3FiWryPSBRKlMq6ybfE6vCpjdt+YN8T3Diby4oXzDIfE9cvx6bf9KYsdwT
ouctjtoujDle8POreGgayhhemGyf69R/gHwvNKzTTjXKJN8LqvXpjaql5Hvj
fdRc5SP15HujYndDUn4v+d7IlX3+p9cn8r2hXxW+NEvlBfN9cPxX7Rf7v2UM
H/w6Y2DFZ2vGMh9oNagL5vkwlvtg/GcFhfvbyPfFea/CK+oHyffF90uWjk1L
J98XBTo82eEL5Pvi57wD42Vy8v0Qe/b4or2/k++H0lSlqp5n5Pvh8wLzMwPj
5PvBQqv17OFZL5nvDxubwuI2HcbwR+6yiVN3DBnL/KHYMGO3py1juT++XnNZ
P96D/ADUdvdeEYnJD4BKs5lB3y7yA9D+t5DkOTHkB+CiynNO91HyA7Et4Kej
QXnkByJQoXBrTAn5gfjPx4gzfrfJD4Rr/cWwjibyg7BTp79/Zhf5Qfje/4rT
y5fkB2H7SHjl3gnyg2AraY6qmv6K+Ty4daRc+LcqY/Ag6ZyaIl7IWMbDaFOl
6O5KxvIvHL/Wu8uCfD44L7JOX3JgrMvH17lOMWu5dB4fnQq/mBwIZMznw9J0
/+BBKZ3PR8rS2C6bnYyz+chYY7RJvod6fJRefC36FMu4i49zoS28iV+oH4zq
Ku/vKjKoHwxJjEaNZR71g6E9LE+NKaJ+MDxLimaklFE/GNLPPRulcuoHwyao
LnpKLfWDsXi/2v9Cm6gfDKOapMhjbdQXgB83sjXlCfUFuDny4rH/APUFWJxf
PTA8TH0B7sVHZXl8oL4A/X47leM+U/8vzvZInDbE+gLEBpqHC2Yx7hJA58O1
EEUVxhwh7je028WpM9YV4trTnVMf6TKGEEbtkXmTDBjzhShS6NTkrGAsE+Ip
/wqvxYhxthBBQ+8Do82pL4SS2snJsy2pL0SLSZr5dlvqi2DYWtlV7ER9EW4b
trXf20x9EY5Mypt6m0t9EY6l1Zgc86a+CDuUO62cA6gvwqGSyLfdfOqLkG2o
qukjpr4IommO+4tCqS+G+5nUvr5t1BdDMSZT8asd1BfjxOCUC5wo6osRtzt9
X88P1BfDy8fe4vwe6ouRqbEs0Wc/9cXYMCdD78Uh6ouhbWCWK4mjvgRhfgOl
NQnUl6A+fGx8bjL1JVi9ZJ6SwxHqS1B9Q5IsOEp9CSweJM0JTae+BM2+8kV+
GdSXoECjwd/0JPUl+PI3YvdHNvVDkCNUk1zOpX4IFtzZ5eh+hvohCOpR3fqk
gPohiDfJcg08T/0QeC85G3m3kPohCDatcdW9SP0QxBll+ksvUz8E5l6d07NL
qC/F9d0RtXevUl8KLJEodpVTXwrtUk2LgWvUl6LNzupGTyX1peg/1fap8Qb1
pTDWFQcUyakvxSSHFot9VdSXomTbuVGb36gfilyz96/G7gxZ/Qnx2P8e
         "]]}}, {{}, {}}}, {{{}, {}, 
       TagBox[
        {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
         Dashing[{0, Small}], LineBox[CompressedData["
1:eJwVj3k4lAkcx4csW9uUlNUhubJNq6IkuX6/lKPkmpSXqJaYEeOKKEPkWEKi
TYeIGCmbM6JyjESRVfS0oTdGzMF4NzqoVtb+8X0+/3yez/N8NTwDmd6yNBrN
bm7/UzN9piBXjW+e5D3oXqtGwr0fGWs47OvASupNM9EggR9RWriOXQbWJd0N
DVoktOoFs+TZjSA/0aL+eB0JT1K7bT6xuiCOe2v4xWYSnhrH1UlZAxB9IcR/
zIqE9oz+YDHrHwjjy3HVAknYU69gL2TNgtdqRnZ8IwmddMP5ch6KePfqiPvf
nLdgkW7ZdNNhOSryqtquKQ6A96avdH26Ou50mN+lVz4AdgzviZ+ttTH8sORP
3sZBqHwZFfbUaB2+IF9Z+Z8eBBOl9WVyp3VRaB6t+fnVILC+ZebwCD0UB/ru
FekKILBVtKXMbjMGsMj2JVECOOsmv3bG3wDLd/yUMtsjAK+2SB99tiGeGOJf
11k7BHyFFU5+rkbI2PdQtjp0CPSXxGRJQo3xUlHQTfmOITjywUzX3t8Uzzbd
yctY9Q7ycx+rTqWZo1F9Yf9AyDuoOmfc381E7EkeOHrxyTsIvW/mmLN3B06q
FljELx+GxnbeZPJBC3yWqe5pGDgMvtbb632JnajbpfNKo2kYrhXrV/sd24VW
lDDlucoIZHyojw0Kt0Q7cjRdyBkB4e2wE+wQK+zNDBdvbRiBFqvMy2fOWKP6
rw1nbJSFIOPQN5QeY4PS5LTgP3yEQNtRI5N3cjcW1uaVWtcIIUllyq779z2o
0s7Z0LBQBEFuXs1Tcba4+MYjWoCHCASxBkfh4l5sdu9RFtwVwbILV/qS8+3Q
U6Rz8sECMRQprj/Zlm2PiUbz9LvcxMAPWWP5S4kD+vhfWV9UIYZc9TxVM2dH
7PCpjaiRlUA99yuN/dwRVfVXKW9kSkDDVuFfLRcnZLzd9oFdLIG7XYyU3pdO
eN+JXEtOSyC19bueugcTFYpNry5zHIULxyXHjrxh4usWba+E/FHgKqst1nTd
h1kVjqc8JkbhFuOH9tDBfagYa9gzbT0G8h9lVvAPOeMiFV5M5+UxuKlXEZ0r
csbW9M5A7/djwPC8bT/D2Y/+r7ffOWolhf7ddZX7x/Zjlmgj5GRJobvg1AY4
fgC5vaTSlXEpTFc5mWpOHkBhhrLJX+bjMFsbUp0Y4IKmKzMqjp0bB1s9K0vu
Jxe0T2j1bR8ehzaPTb5+xwkcqYk/4bWVAiUv9oOcMAKZGUauHYYUHGLn05+H
E9jkJzXZYkTB55CllQZcAnPUnWXmmVCgnTT1dSaeQOezWqk3kIKYysbU81kE
Nns05wtsKTBWcCyvriMwT47WediTgsSFybLiBwQuGqgqa/Oi4MWSZueVDQRG
1rEyN3lTwFY1+BLdTOCBgC6XWRYFl/SXW9h0zPmvc4dyORR8PDjY0/eGwKgS
s2kyggL8bYUOfYDAsYSJPstTFKT4MCNAQCBxhFd/J5ICzeAW1cIRAg2U6XFR
0RQ4JRZ7cygCpdFv6KvjKbiWIrh3/T2Brq7n38cnUCA+v3JB9ySBbVt29UgT
5/5kp5YaThFYIC65/DCZgmd5j2m+XwhUenQ4UjuFApWi78zsbwRG5yw9lJpK
gWfJNl7nzFw/vA0/plFQWh40NTtLoBszUss9nYL/AIsKV1s=
          "]]},
        Annotation[#, "Charting`Private`Tag$3832#1"]& ]}, {}}}, InsetBox[
     TemplateBox[{
      "\"Present, \\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(1\\)]\\)=0.3\"", 
       "\"Present, \\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(2\\)]\\)=0.303\"",
        "\"Ref.[46], \\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(1\\)]\\)=0.3\"",
        "\"Ref.[46], \\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(2\\)]\\)=0.303\"", 
       "\"Ref.[46], \\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \
\\(2\\)]\\)=0.309\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.999, 0.8, 0.2]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.999, 0.8, 0.2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.8, 0.8]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0., 0.8, 0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 0, 1]], {
                    LineBox[{{0, 10}, {40, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    Dashing[{Small, Small}], 
                    RGBColor[0, 0, 1]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {40, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.006944444444444445`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.999, 0.8, 0.2], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0.666, 0.5333333333333334, 0.13333333333333336`],
                     FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.999`", ",", "0.8`", ",", "0.2`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.999, 0.8, 0.2]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.999, 0.8, 0.2], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.006944444444444445`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"1", ",", "0", ",", "0"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.006944444444444445`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0., 0.8, 0.8], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[0., 0.5333333333333334, 0.5333333333333334], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.`", ",", "0.8`", ",", "0.8`"}], "]"}], 
                    NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0., 0.8, 0.8]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0., 0.8, 0.8], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.006944444444444445`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.006944444444444445`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0", ",", "0", ",", "1"}], "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.82, 0.48}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{True, False}, {True, False}},
   FrameLabel->{{
      FormBox[
       StyleBox["\"Abundance\"", 22, FontFamily -> "Arial", 
        GrayLevel[0], StripOnInput -> False], TraditionalForm], None}, {
      FormBox[
       StyleBox["\"Step\"", 22, FontFamily -> "Arial", 
        GrayLevel[0], StripOnInput -> False], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[FontFamily -> "Arial", 18, 
     GrayLevel[0]],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImageSize->500,
   Method->{
    "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         Identity[
          Part[#, 1]], 
         Identity[
          Part[#, 2]]}& )}},
   PlotRange->{{0, 200.}, {0, 0.992917029108629}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.02], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.006944444444444445], 
           AbsoluteThickness[1.6], 
           RGBColor[0.999, 0.8, 0.2]], 
          Line[CompressedData["
1:eJw11QlUjHsfB/BHyWs73ZZLoZuy1eTi0iZF34QorZqmvZlptoiSK8urPHRD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           "]]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.006944444444444445], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJw1jQtYjPkex0flGrllUSGj6Oyh2lIpXb4ohaSpZpqm28w0N6TbOUdqtrRr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           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.006944444444444445], 
           AbsoluteThickness[1.6], 
           RGBColor[0., 0.8, 0.8]], 
          Line[CompressedData["
1:eJw11gk0FYgex/FLRfUSLScMlSkttGgRTZRf2ZJ937n3Wu6lhyJapnRTSWl5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           "]]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           PointSize[0.006944444444444445], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw1jQs4lPkex0eLh1oqKqZcpna7qbQiWpd8UXIfpmHcJjNjbrW7FYek00Ud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           "]]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           PointSize[0.006944444444444445], 
           AbsoluteThickness[1.6], 
           Dashing[{Small, Small}], 
           RGBColor[0, 0, 1]], 
          Line[CompressedData["
1:eJw1lnk8lfkex0/TcosWk6Wya6Fm2ri2q+Jj12Y59vUcZ3OUmEqamTvVabFc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           "]]}}}, {{}, {}}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            GrayLevel[0], 
            Dashing[{0, Small}]], 
           Line[CompressedData["
1:eJwVj3k4lAkcx4csW9uUlNUhubJNq6IkuX6/lKPkmpSXqJaYEeOKKEPkWEKi
TYeIGCmbM6JyjESRVfS0oTdGzMF4NzqoVtb+8X0+/3yez/N8NTwDmd6yNBrN
bm7/UzN9piBXjW+e5D3oXqtGwr0fGWs47OvASupNM9EggR9RWriOXQbWJd0N
DVoktOoFs+TZjSA/0aL+eB0JT1K7bT6xuiCOe2v4xWYSnhrH1UlZAxB9IcR/
zIqE9oz+YDHrHwjjy3HVAknYU69gL2TNgtdqRnZ8IwmddMP5ch6KePfqiPvf
nLdgkW7ZdNNhOSryqtquKQ6A96avdH26Ou50mN+lVz4AdgzviZ+ttTH8sORP
3sZBqHwZFfbUaB2+IF9Z+Z8eBBOl9WVyp3VRaB6t+fnVILC+ZebwCD0UB/ru
FekKILBVtKXMbjMGsMj2JVECOOsmv3bG3wDLd/yUMtsjAK+2SB99tiGeGOJf
11k7BHyFFU5+rkbI2PdQtjp0CPSXxGRJQo3xUlHQTfmOITjywUzX3t8Uzzbd
yctY9Q7ycx+rTqWZo1F9Yf9AyDuoOmfc381E7EkeOHrxyTsIvW/mmLN3B06q
FljELx+GxnbeZPJBC3yWqe5pGDgMvtbb632JnajbpfNKo2kYrhXrV/sd24VW
lDDlucoIZHyojw0Kt0Q7cjRdyBkB4e2wE+wQK+zNDBdvbRiBFqvMy2fOWKP6
rw1nbJSFIOPQN5QeY4PS5LTgP3yEQNtRI5N3cjcW1uaVWtcIIUllyq779z2o
0s7Z0LBQBEFuXs1Tcba4+MYjWoCHCASxBkfh4l5sdu9RFtwVwbILV/qS8+3Q
U6Rz8sECMRQprj/Zlm2PiUbz9LvcxMAPWWP5S4kD+vhfWV9UIYZc9TxVM2dH
7PCpjaiRlUA99yuN/dwRVfVXKW9kSkDDVuFfLRcnZLzd9oFdLIG7XYyU3pdO
eN+JXEtOSyC19bueugcTFYpNry5zHIULxyXHjrxh4usWba+E/FHgKqst1nTd
h1kVjqc8JkbhFuOH9tDBfagYa9gzbT0G8h9lVvAPOeMiFV5M5+UxuKlXEZ0r
csbW9M5A7/djwPC8bT/D2Y/+r7ffOWolhf7ddZX7x/Zjlmgj5GRJobvg1AY4
fgC5vaTSlXEpTFc5mWpOHkBhhrLJX+bjMFsbUp0Y4IKmKzMqjp0bB1s9K0vu
Jxe0T2j1bR8ehzaPTb5+xwkcqYk/4bWVAiUv9oOcMAKZGUauHYYUHGLn05+H
E9jkJzXZYkTB55CllQZcAnPUnWXmmVCgnTT1dSaeQOezWqk3kIKYysbU81kE
Nns05wtsKTBWcCyvriMwT47WediTgsSFybLiBwQuGqgqa/Oi4MWSZueVDQRG
1rEyN3lTwFY1+BLdTOCBgC6XWRYFl/SXW9h0zPmvc4dyORR8PDjY0/eGwKgS
s2kyggL8bYUOfYDAsYSJPstTFKT4MCNAQCBxhFd/J5ICzeAW1cIRAg2U6XFR
0RQ4JRZ7cygCpdFv6KvjKbiWIrh3/T2Brq7n38cnUCA+v3JB9ySBbVt29UgT
5/5kp5YaThFYIC65/DCZgmd5j2m+XwhUenQ4UjuFApWi78zsbwRG5yw9lJpK
gWfJNl7nzFw/vA0/plFQWh40NTtLoBszUss9nYL/AIsKV1s=
            "]]}, "Charting`Private`Tag$3832#1"]}}, {}}}, {
     DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
      Frame -> {{True, False}, {True, False}}, FrameLabel -> {{
         Style["Abundance", 22, FontFamily -> "Arial", 
          GrayLevel[0]], None}, {
         Style["Step", 22, FontFamily -> "Arial", 
          GrayLevel[0]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[FontFamily -> "Arial", 18, 
        GrayLevel[0]], GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImageSize -> 500, 
      Method -> {
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0, 200.}, {0, 0.992917029108629}}, PlotRangeClipping -> 
      True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         PointSize[0.006944444444444445], 
         AbsoluteThickness[1.6], 
         RGBColor[0.999, 0.8, 0.2]], 
        Directive[
         PointSize[0.006944444444444445], 
         AbsoluteThickness[1.6], 
         RGBColor[1, 0, 0]], 
        Directive[
         PointSize[0.006944444444444445], 
         AbsoluteThickness[1.6], 
         RGBColor[0., 0.8, 0.8]], 
        Directive[
         PointSize[0.006944444444444445], 
         AbsoluteThickness[1.6], 
         RGBColor[0, 0, 1]], 
        Directive[
         PointSize[0.006944444444444445], 
         AbsoluteThickness[1.6], 
         Dashing[{Small, Small}], 
         RGBColor[0, 0, 1]]}, {
       "Present, \!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=0.3", 
        "Present, \!\(\*SubscriptBox[\(\[Sigma]\), \(2\)]\)=0.303", 
        "Ref.[46], \!\(\*SubscriptBox[\(\[Sigma]\), \(1\)]\)=0.3", 
        "Ref.[46], \!\(\*SubscriptBox[\(\[Sigma]\), \(2\)]\)=0.303", 
        "Ref.[46], \!\(\*SubscriptBox[\(\[Sigma]\), \(2\)]\)=0.309"}, 
       LegendMarkers -> {{False, Automatic}, {False, Automatic}, {
         False, Automatic}, {False, Automatic}, {False, Automatic}}, 
       Joined -> {True, True, True, True, True}, LabelStyle -> {}, 
       LegendLayout -> "Column"]], {0.82, 0.48}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.8903618551940727`*^9, 3.890361858703912*^9}, {
   3.8903621189882154`*^9, 3.890362138964094*^9}, {3.8903622828481655`*^9, 
   3.890362318322942*^9}, 3.8903626181860175`*^9, 3.8905243033936105`*^9},
 CellLabel->"Out[52]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
120.],ExpressionUUID->"9cb3ff7e-00e9-4e30-b460-7d68bee7ff30"]
}, Open  ]]
},
WindowSize->{574.8, 574.8},
WindowMargins->{{Automatic, 1.2000000000000455`}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 9, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ce757028-ca93-4832-a344-c610f9b0d159"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 269, 5, 28, "Input",ExpressionUUID->"0cfc3fe3-5801-453e-8b6a-642bf96f7b8c"],
Cell[829, 27, 27832, 526, 1804, "Input",ExpressionUUID->"4c5b74c0-537f-4245-b038-01610ea85883"],
Cell[28664, 555, 7195, 123, 185, "Input",ExpressionUUID->"1ca3833d-0490-4f76-ada6-3639cb80e5ee"],
Cell[35862, 680, 5570, 123, 478, "Input",ExpressionUUID->"591a4566-9e38-44b9-b09e-7d5d2782eeef"],
Cell[CellGroupData[{
Cell[41457, 807, 3387, 89, 322, "Input",ExpressionUUID->"fe42c0a1-6e77-47f6-91e8-3624a85eb41b"],
Cell[44847, 898, 85300, 1545, 342, 56506, 1073, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"9cb3ff7e-00e9-4e30-b460-7d68bee7ff30"]
}, Open  ]]
}
]
*)


